Submodular Bandit Problem Under Multiple Constraints

The linear submodular bandit problem was proposed to simultaneously address diversified retrieval and online learning in a recommender system. If there is no uncertainty, this problem is equivalent to a submodular maximization problem under a cardinality constraint. However, in some situations, recommendation lists should satisfy additional constraints such as budget constraints, other than a cardinality constraint. Thus, motivated by diversified retrieval considering budget constraints, we introduce a submodular bandit problem under the intersection of $l$ knapsacks and a $k$-system constraint. Here $k$-system constraints form a very general class of constraints including cardinality constraints and the intersection of $k$ matroid constraints. To solve this problem, we propose a non-greedy algorithm that adaptively focuses on a standard or modified upper-confidence bound. We provide a high-probability upper bound of an approximation regret, where the approximation ratio matches that of a fast offline algorithm. Moreover, we perform experiments under various combinations of constraints using a synthetic and two real-world datasets and demonstrate that our proposed methods outperform the existing baselines.

==> anc/Cargo.toml <==
[package]
name = "submod_bandit"
version = "0.1.0"
authors = ["sho"]
edition = "2018"

[dependencies]
rayon = "1.0"
rand = "0.6.5"
serde-pickle = "0.5.0"
serde = { version = "1.0", features = ["derive"] }
nalgebra = "0.18"
itertools = "0.8"
csv = "1.1"
special = "*"

[profile.release]
opt-level = 3
debug = false
rpath = false
lto = true
debug-assertions = false
codegen-units = 1
panic = 'unwind'
overflow-checks = false

==> anc/FX_SOFTWARE_LICENSE_AGREEMENT_FOR_EVALUATION.txt <==
SOFTWARE LICENSE AGREEMENT FOR EVALUATION

This Agreement, is a legal contract between Fuji Xerox Co., Ltd., with its principal place of business at 9-7-3 Akasaka, Minato-ku, Tokyo 107-0052, Japan (hereinafter referred to as "FX"), and a person who uses or otherwise accesses or installs the Software (hereinafter referred to as “User(s)”).

READ THE TERMS AND CONDITIONS OF THIS AGREEMENT CAREFULLY BEFORE INSTALLING OR OTHERWISE ACCESSING OR USING FX'S PROPRIETARY SOFTWARE ACCOMPANIED BY THIS AGREEMENT (the "SOFTWARE"). THE SOFTWARE IS COPYRIGHTED AND IT IS LICENSED TO USER UNDER THIS AGREEMENT, NOT SOLD TO USER. BY INSTALLING OR OTHERWISE ACCESSING OR USING THE SOFTWARE, USER ACKNOWLEDGES THAT USER HAS READ THIS AGREEMENT, THAT USER UNDERSTANDS IT, AND THAT USER ACCEPTS AND AGREES TO BE BOUND BY ITS TERMS. IF AT ANY TIME USER IS NOT WILLING TO BE BOUND BY THE TERMS OF THIS AGREEMENT, USER SHOULD TERMINATE THE INSTALLATION PROCESS, IMMEDIATELY CEASE AND REFRAIN FROM ACCESSING OR USING THE SOFTWARE AND DELETE ANY COPIES USER MAY HAVE. THIS AGREEMENT REPRESENTS THE ENTIRE AGREEMENT BETWEEN USER AND FX CONCERNING THE SOFTWARE.


WITNESSETH THAT:

WHEREAS, User wishes to obtain a license to use the Software to enable User to evaluate; and
WHEREAS, FX is the owner of all rights, including all patent rights, and copyrights in and to the Software and related documentation listed in Exhibit A to this Agreement, and FX wishes to grant such a license to User, pursuant and subject to the terms and conditions of this Agreement.

NOW, THEREFORE, As a condition to FX's provision of the Software to User, FX has required User to execute this Agreement. In consideration of the mutual agreements contained in this Agreement, User and FX (hereinafter each referred to as "Party" and collectively as “Parties”) hereby agree as follows:

Article 1.	Definitions
1.1	"Documentation" means the user, system and installation documentation for the Software.
1.2	"Software" means the computer programs in machine-readable, object code form specified in Exhibit A, and any additional computer programs delivered to User in machine-readable, object code or source code form during the term of this Agreement.
1.3	"Intellectual Property Rights" means all patents, utility models, designs, trademarks, copyrights, mask work rights, know-how and all other intellectual property rights.


Article 2.	Grant of Evaluation License
2.1	Subject to the terms and conditions hereof, FX grants User a royalty-free, non-exclusive, non-transferable license to allow access to use the Software and Documentation solely and exclusively for the purpose of demonstration or evaluation of the Software. User shall not use the Software to perform any other commercial or business purpose.
2.2	This Agreement is effective upon User’s installing, accessing, and using the Software, even if User has not expressly accepted this Agreement.
2.3     Without prejudice to any other rights, FX may terminate this Agreement without notice to User. User may terminate this Agreement at any time by User’s decision to terminate the Agreement to FX and ceasing use of the Software. Upon any termination or expiration of this Agreement for any reason, User agrees to uninstall the Software and destroy all copies of the Software.

Article 3.	Proprietary Rights
3.1	User acknowledges and agrees that the copyright, patent, trade secret, and all other Intellectual Property Rights of whatever nature in the Software and Documentation shall remain the property of FX. Without limitation, User acknowledges that all patent rights and copyrights in the Software shall remain the exclusive property of FX at all times.
3.2	User agrees not to copy, distribute, sell, assign, lease, sublicense or otherwise transfer the Software or any portion thereof or allow access thereof to any third party except as may be necessary to fulfill the evaluation purpose.
3.3     User shall take appropriate action, by instruction, agreement, or otherwise, with respect to its employees permitted under this Agreement to have access to the Software to ensure that all of User's obligations under this Article 3 shall be satisfied.
3.4    User further agrees not to remove from view any copyright legend, trademark or confidentiality notice appearing on the Software or Software output, or adapt, translate, reverse engineer, decompile or otherwise derive the source code for the Software.


Article 4.	Warranty and Disclaimer
THE SOFTWARE IS LICENSED TO USER "AS IS," WITHOUT ANY TRAINING, MAINTENANCE, OR SERVICE OBLIGATIONS WHATSOEVER ON THE PART OF FX. FX MAKES NO EXPRESS OR IMPLIED WARRANTIES OF ANY TYPE WHATSOEVER, INCLUDING WITHOUT LIMITATION THE IMPLIED WARRANTIES OF MERCHANTABILITY, OF FITNESS FOR A PARTICULAR PURPOSE AND OF NON-INFRINGEMENT ON COPYRIGHT OR ANY OTHER RIGHT OF THIRD PARTIES.  USER ASSUMES ALL RISKS ASSOCIATED WITH ITS USE OF THE SOFTWARE, INCLUDING WITHOUT LIMITATION RISKS RELATING TO QUALITY, PERFORMANCE, DATA LOSS, AND UTILITY IN A PRODUCTION ENVIRONMENT.

Article 5.	Limitation of Liability
IN NO EVENT SHALL FX BE LIABLE TO USER OR TO ANY THIRD PARTY FOR ANY INDIRECT, SPECIAL, INCIDENTAL, OR CONSEQUENTIAL DAMAGES, INCLUDING BUT NOT LIMITED TO DAMAGES FOR PERSONAL INJURY, PROPERTY DAMAGE, LOST PROFITS, OR OTHER ECONOMIC LOSS, ARISING IN CONNECTION WITH USER'S USE OF OR INABILITY TO USE THE SOFTWARE, IN CONNECTION WITH FX'S PROVISION OF OR FAILURE TO PROVIDE SERVICES PERTAINING TO THE SOFTWARE, OR AS A RESULT OF ANY DEFECT IN THE SOFTWARE. THIS DISCLAIMER OF LIABILITY SHALL APPLY REGARD LESS OF THE FORM OF ACTION THAT MAY BE BROUGHT AGAINST FX, WHETHER IN CONTRACT OR TORT, INCLUDING WITHOUT LIMITATION ANY ACTION FOR NEGLIGENCE.  USER'S SOLE REMEDY IN THE EVENT OF ANY BREACH OF THIS AGREEMENT BY FX SHALL BE TERMINATION PURSUANT TO ARTICLE 2.

Article 6.	Miscellaneous
6.1	User shall not assign, delegate or transfer this Agreement or the benefits or obligations hereof to any third party without the prior written consent of FX. This Agreement shall be binding upon the Parties and their heirs, successors and valid assigns, as the case may be.
6.2  	If any provision, or part of a provision, of this Agreement is or becomes illegal, unenforceable, or invalidated, by operation of law or otherwise, that provision or part shall to that extent be deemed omitted, and the remainder of this Agreement shall remain in full force and effect.
6.3    This Agreement is the complete and exclusive statement of the agreement between the parties with respect to the subject matter hereof, and supersedes all written and oral contracts, proposals, and other communications between the Parties relating to that subject matter.
6.4	Without the prior written consent of FX, User shall not (a) make any news release, public announcement, denial or confirmation of this Agreement or its subject matter, or (b) advertise or publish any facts relating to this Agreement.
6.5	If either Party to this Agreement initiates a legal action or proceeding to enforce or interpret any part of this Agreement, the prevailing Party in such action shall be entitled to recover, as an element of the costs of such action and not as damages, its attorneys' fees and other costs associated with such action or proceeding.
6.6    The headings and titles of this Agreement are inserted for convenience only, and shall not affect the construction or interpretation of any provision.
6.7	If any term of this Agreement is held by a court of competent jurisdiction to be illegal, invalid or unenforceable, then in such jurisdiction, such term shall be replaced by such a term which comes closest to the meaning and purpose of the replaced provision and the remainder of this Agreement will remain in full force and effect, and this Agreement shall not in any way be affected in any other jurisdiction.
6.8　  This Agreement shall be governed and construed in all respects in accordance with the laws of Japan. The Parties agree that all disputes arising out of or in connection with the present contract shall be finally settled under the Rules of Arbitration of the International Chamber of Commerce by one or more arbitrators appointed in accordance with the said Rules. The place of arbitration shall be in Tokyo, Japan.  Any judgment upon the award rendered by the arbitration shall be final, conclusive and binding and may be entered and enforced in any court having jurisdiction thereof.
6.9     This Agreement constitutes the entire Agreement of the Parties as to the subject matter hereof and supersedes all prior and contemporaneous communications. This Agreement shall not be modified, except by a written contract signed by duly authorized representatives of FX and User.
 
EXHIBIT A
Cargo.toml
data/ml/ml100k_u.item.csv
myplot.py
src/base.rs
src/knapsack.rs
src/lib.rs
src/lin_polices.rs
src/msd_preprocess.rs
src/psystem.rs
src/scalar_valued_submodular.rs
src/simulation.rs
src/submodular.rs
src/traits.rs
src/utils.rs


==> anc/README.md <==
# Source Code for "Submodular Bandit Problem Under Multiple Constraints"
Most of the files are written in the [Rust programing language](https://www.rust-lang.org/).
This program uses [rayon](https://docs.rs/rayon/1.3.0/rayon/) for multi-threaded program and you can restrict the number of threads by setting environment variable `RAYON_NUM_THREADS`.
The main algorithms are implemented in `src/lin_policies.rs`.

To reproduce experiments, first, create directories for data in the directory where `Cargo.toml` exists.
```
mkdir data/ml
mkdir data/msd
mkdir result_art result_ml result_msd
```


## News Article Example (synthetic environment)
1. Run `cargo test save_art_cache_files --release` to save cache files.
1. Run `cargo test test_art_fixed_card --release` and `cargo test test_art_fixed_budget --release` to save results.
1. Run `python my_plot.py art` to generate figure in the paper.

## MovieLens100k
1. Create a rating matrix using the dataset and matrix factorization.
1. Convert it to a Python list `m` of lists so that `m[u][i]` is the rating of `i`-th item by `u`-th user. Here ensure that `m` is a pure Python list (not an ndarray object) so that rust program can read it.
1. Dump `m` to a file using pickle and set `RATING_MAT_PATH` in `src/scalar_valued_submodular.rs` to the file path.
1. Run `cargo test save_ml_cache_files --release` to save cache files.
1. Run `cargo test test_ml_fixed_card --release` and `cargo test test_ml_fixed_budget --release` to save results.
1. Run `python my_plot.py ml` to generate figure in the paper.


## MSD
1. Download kaggle_visible_evaluation_triplets.txt and taste_profile_song_to_tracks.txt from https://www.kaggle.com/c/msdchallenge/ and modify "TRIPLETS_PATH" and "SONG_TO_TRACK_PATH" in `src/msd_preprocess.rs`.
1. Download a sqlite db file from http://millionsongdataset.com/sites/default/files/AdditionalFiles/track_metadata.db and extract trackid and duration to a csv file, and modify `DURATION_PATH` in `src/msd_preprocess.rs` to the path of the csv file. The first 5 lines of the file should like like as follows:
    ```
    ,track_id,duration
    0,TRMMMYQ128F932D901,252.05506
    1,TRMMMKD128F425225D,156.55138
    2,TRMMMRX128F93187D9,138.97098
    3,TRMMMCH128F425532C,145.05751
    4,TRMMMWA128F426B589,514.29832
    ```
1. Download http://millionsongdataset.com/sites/default/files/lastfm/lastfm_tags.db , extract it to a csv file and modify `TAGS_PATH` in `src/msd_preprocess.rs`. The first 5 lines of the file should like like as follows:
    ```
    tid,tag,val
    TRCCCYE12903CFF0E9,"classic rock",100.0
    TRCCCYE12903CFF0E9,"Progressive rock",100.0
    TRCCCFH12903CEBC70,blues,100.0
    TRCCCFH12903CEBC70,"memphis slim",100.0
    ```
1. Run `cargo test save_msd_cache_files --release` and `cargo test save_msd_shuffled_user_ids --release` to save cache files.
1. Run `cargo test test_msd_fixed_card --release` and `cargo test test_msd_fixed_cost --release` to save results.
1. Run `python my_plot.py msd` to generate figure in the paper.

==> anc/data/ml/ml100k_u.item.csv <==
0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0
0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,1,1,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,1,0,0,1,0,0,0,0,0,0,1,0,0,0,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,1,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,1,0,1,0
0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0
0,1,1,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0
0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,1,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0
0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0
0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0
0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,1,0,0,0,0,1,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0
0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0
0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0
0,0,1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,1,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0
0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,1,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,1,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,1,1,1,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,1,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,1,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0


==> anc/myplot.py <==
import seaborn as sns
import pickle
import matplotlib.pyplot as plt
import numpy as np
import os
import sys

data_dir = ''


def ave_rewards(l):
    n = len(l)
    return np.array([l[i].mean() for i in range(1, n)])


def cul_rewards(l):
    n = len(l)
    return np.array([l[:i].sum() for i in range(1, n)])


def ave_cum_rewards(l):
    n = len(l)
    return np.array([l[:i].mean() for i in range(2, n)])


LEGEND_FONTSIZE = 32
MARKER_SIZE = 28


def plot_graph1_4_1():
    plt.figure(figsize=(70, 10))

    plt.subplot(1, 4, 1)
    plot_card_time_steps(plt, 1.0, 10, "(a) m = 10, b = 1.0", fontsize=48)

    plt.subplot(1, 4, 2)
    plot_card_card_fix(plt, 10, "(b) m = 10", fontsize=48)

    plt.subplot(1, 4, 3)
    plot_card_bud_fix(plt, 1.0, "(c) b = 1.0", fontsize=48)
    plt.savefig("figure1.png", bbox_inches="tight")


def plot_graph_ml():
    plt.figure(figsize=(70, 10))

    plt.subplot(1, 4, 1)
    plot_matlim_time_steps(
        plt, 1.0, 10, 3, "(a) m = 10, a = 3, b = 1.0", fontsize=48)

    plt.subplot(1, 4, 2)
    plot_matlim_card_fix(plt, 10, "(b) m = 10, a = 3", fontsize=48)

    plt.subplot(1, 4, 3)
    plot_matlim_bud_fix(plt, 1.0, "(c) a = 3, b = 1.0", fontsize=48)
    plt.savefig("figure_ml.png", bbox_inches="tight")


def load_card_const_run_result(bud, card):
    if int(bud) == bud:
        bud = int(bud)
    fname = os.path.join(
        data_dir, "result-ml/run_results_mean_card_const_bud{}_card{}.pkl".format(bud, card))
    with open(fname, "rb") as fp:
        d = pickle.load(fp)
    return d


def ds_to_cul_rewards_array(ds, name):
    return np.array([np.array(d[name]["rewards"]).mean() for d in ds])


def plot_card_bud_fix(plt, bud, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    cards = range(5, 105, 5)
    x = cards
    ds = [load_card_const_run_result(bud, card) for card in cards]
    # plt.ylim(bottom=0, top=4.0)
    plot_gen_bud_fix(ds, x, plt, name, fontsize=fontsize,
                     labelsize=labelsize, markersize=markersize, markevery=markevery)


def plot_matlim_bud_fix(plt, bud, name, mat_lim=3, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    cards = range(5, 105, 5)
    ds = [load_results_user_mean(bud, card, mat_lim) for card in cards]
    x = cards
    plot_gen_bud_fix(ds, x, plt, name, fontsize=fontsize,
                     labelsize=labelsize, markersize=markersize, markevery=markevery)


def plot__gen(ds, x, plt, name, xlabel=None, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    plt.tick_params(labelsize=labelsize)
    plt.xlabel(xlabel, fontsize=fontsize)
    plt.ylabel("average cumulative rewards", fontsize=fontsize)
    r_random = ds_to_cul_rewards_array(ds, "random")
    r_greedy = ds_to_cul_rewards_array(ds, "greedy")
    r_cgreedy = ds_to_cul_rewards_array(ds, "cgreedy")
    r_afsm = ds_to_cul_rewards_array(ds, "afsm")
    plot_plot_xaxis(x, plt, r_random=r_random, r_greedy=r_greedy,
                    r_cgreedy=r_cgreedy, r_afsm=r_afsm, markevery=markevery)
    plt.title(name, fontsize=fontsize)


def plot_gen_bud_fix(ds, x, plt, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1, include_random=True):
    plt.tick_params(labelsize=labelsize)
    plt.xlabel("cadinality", fontsize=fontsize)
    plt.ylabel("average cumulative rewards", fontsize=fontsize)
    if include_random:
        r_random = ds_to_cul_rewards_array(ds, "random")
    else:
        r_random = None
    r_greedy = ds_to_cul_rewards_array(ds, "greedy")
    r_cgreedy = ds_to_cul_rewards_array(ds, "cgreedy")
    r_afsm = ds_to_cul_rewards_array(ds, "afsm")
    plot_plot_xaxis(x, plt, r_random=r_random, r_greedy=r_greedy,
                    r_cgreedy=r_cgreedy, r_afsm=r_afsm, markevery=markevery)
    plt.title(name, fontsize=fontsize)
    plt.legend(fontsize=LEGEND_FONTSIZE, loc='lower right',
               bbox_to_anchor=(1.05, 0.5, 0.5, .100))


def plot_card_card_fix(plt, card, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    buds = [i/10 for i in range(2, 52, 2)]
    ds = [load_card_const_run_result(bud, 10) for bud in buds]
    plot_gen_card_fix(buds, ds, plt, name, fontsize=fontsize, labelsize=labelsize,
                      markersize=markersize, markevery=markevery)


def plot_matlim_card_fix(plt, card, name, mat_lim=3, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    buds = [i/10 for i in range(2, 52, 2)]
    x = buds
    ds = [load_results_user_mean(bud, card, mat_lim) for bud in buds]
    plot_gen_card_fix(x, ds, plt, name, fontsize=fontsize, labelsize=labelsize,
                      markersize=markersize, markevery=markevery)


def plot_gen_card_fix(x, ds, plt, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1, include_random=True):
    buds = x
    plt.tick_params(labelsize=labelsize)
    plt.xlabel("budget", fontsize=fontsize)
    plt.ylabel("average cumulative rewards", fontsize=fontsize)
    if include_random:
        r_random = ds_to_cul_rewards_array(ds, "random")
    else:
        r_random = None
    r_greedy = ds_to_cul_rewards_array(ds, "greedy")
    r_cgreedy = ds_to_cul_rewards_array(ds, "cgreedy")
    r_afsm = ds_to_cul_rewards_array(ds, "afsm")
    plot_plot_xaxis(buds, plt, r_random=r_random, r_greedy=r_greedy,
                    r_cgreedy=r_cgreedy, r_afsm=r_afsm, markevery=markevery)
    plt.title(name, fontsize=fontsize)


def plot_card_time_steps(plt, bud, card, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=10):
    fun = ave_cum_rewards
    d = load_card_const_run_result(bud, card)
    r_random = fun(np.array(d["random"]["rewards"]))
    r_greedy = fun(np.array(d["greedy"]["rewards"]))
    r_cgreedy = fun(np.array(d["cgreedy"]["rewards"]))
    r_afsm = fun(np.array(d["afsm"]["rewards"]))
    plt.tick_params(labelsize=labelsize)
    plt.xlabel("time steps", fontsize=fontsize)
    plt.ylabel("average cumulative rewards", fontsize=fontsize)
    plot_plot(plt, r_random=r_random, r_greedy=r_greedy,
              r_cgreedy=r_cgreedy, r_afsm=r_afsm, markevery=markevery)
    plt.title(name, fontsize=fontsize)


def plot_plot_xaxis(xs, plt, r_random=None, r_greedy=None, r_cgreedy=None,
                    r_afsm=None, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=2, linewidth=5):
    if r_random is not None:
        plt.plot(xs, r_random, label="RANDOM", marker="o",
                 markersize=markersize, markevery=markevery, linewidth=linewidth, color="b")
    if r_greedy is not None:
        plt.plot(xs, r_greedy, label="LSBGreedy",  marker="s",
                 markersize=markersize, markevery=markevery, linewidth=linewidth, color="g")
    if r_cgreedy is not None:
        plt.plot(xs, r_cgreedy, label="CGreedy", marker="^",
                 markersize=markersize, markevery=markevery, linewidth=linewidth, color="c")
    if r_afsm is not None:
        plt.plot(xs, r_afsm, label="proposed method", marker="X",
                 markersize=markersize, markevery=markevery, linewidth=linewidth, color="r")


def plot_plot(plt, r_random=None, r_greedy=None, r_cgreedy=None, r_afsm=None,
              fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=2, linewidth=5):
    if r_random is not None:
        plt.plot(r_random, label="RANDOM", marker="o",
                 markersize=markersize, markevery=markevery, linewidth=linewidth, color="b")
    if r_greedy is not None:
        plt.plot(r_greedy, label="LSBGreedy",  marker="s",
                 markersize=markersize, markevery=markevery, linewidth=linewidth, color="g")
    if r_cgreedy is not None:
        plt.plot(r_cgreedy, label="CGreedy", marker="^",
                 markersize=markersize, markevery=markevery, linewidth=linewidth, color="c")
    if r_afsm is not None:
        plt.plot(r_afsm, label="proposed method", marker="X",
                 markersize=markersize, markevery=markevery, linewidth=linewidth, color="r")


def plot_matlim_time_steps(plt, bud, card, mat_lim, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=10,
                           linewidth=5):
    fun = ave_cum_rewards
    d = load_results_user_mean(bud, card, mat_lim)

    r_random = fun(np.array(d["random"]["rewards"]))
    r_greedy = fun(np.array(d["greedy"]["rewards"]))
    r_cgreedy = fun(np.array(d["cgreedy"]["rewards"]))
    r_afsm = fun(np.array(d["afsm"]["rewards"]))
    plt.tick_params(labelsize=labelsize)
    plt.xlabel("time steps", fontsize=fontsize)
    plt.ylabel("average cumulative rewards", fontsize=fontsize)
    plot_plot(plt, r_random=r_random, r_greedy=r_greedy,
              r_cgreedy=r_cgreedy, r_afsm=r_afsm, markevery=markevery)
    plt.title(name, fontsize=fontsize)


def load_results_user_mean(budget, card, mat_lim):
    if isinstance(budget, float):
        if budget == int(budget):
            budget = int(budget)
    fname = "result_ml/run_results_mean_bud_{}_mat{}_card{}.pkl".format(
        budget, mat_lim, card)
    fname = os.path.join(data_dir, fname)
    with open(fname, "rb") as fp:
        return pickle.load(fp)


def load_msd_results(budget, card):
    fname = "result_msd/res_{}_{}.pkl".format(card, budget)
    fname = os.path.join(data_dir, fname)
    with open(fname, "rb") as fp:
        return pickle.load(fp)


def load_art_results(budget, card):
    if isinstance(budget, float):
        if budget == int(budget):
            budget = int(budget)
    fname = "result_art/result_{}_{}.pkl".format(budget, card)
    fname = os.path.join(data_dir, fname)
    with open(fname, "rb") as fp:
        return pickle.load(fp)


def plot_graph_msd():
    plt.figure(figsize=(70, 10))

    plt.subplot(1, 4, 1)
    plot_card_time_steps_msd(
        plt, 1800, 10, "(a) m = 10, b = 1800", fontsize=48)

    plt.subplot(1, 4, 2)
    plot_card_card_fix_msd(plt, 10, "(b) m = 10", fontsize=48)

    plt.subplot(1, 4, 3)
    plot_card_bud_fix_msd(plt, 1800, "(c) b = 1800", fontsize=48)
    plt.savefig("figure_msd.png", bbox_inches="tight")
    plt.show()


def plot_graph_art():
    plt.figure(figsize=(70, 10))

    plt.subplot(1, 4, 1)
    plot_card_time_steps_art(plt, 2.5, 10, "(a) m = 10, b = 2.5", fontsize=48)

    plt.subplot(1, 4, 2)
    plot_card_card_fix_art(plt, 10, "(b) m = 10", fontsize=48)

    plt.subplot(1, 4, 3)
    plot_card_bud_fix_art(plt, 2.5, "(c) b = 2.5", fontsize=48)
    plt.savefig("figure_art.png", bbox_inches="tight")
    plt.show()


def plot_card_time_steps_msd(plt, bud, card, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=10):
    fun = ave_cum_rewards
    d = load_msd_results(bud, card)
    r_greedy = fun(np.array(d["greedy"]["rewards"]))
    r_cgreedy = fun(np.array(d["cgreedy"]["rewards"]))
    r_afsm = fun(np.array(d["afsm"]["rewards"]))
    plt.tick_params(labelsize=labelsize)
    plt.xlabel("time steps", fontsize=fontsize)
    plt.ylabel("average cumulative rewards", fontsize=fontsize)
    plot_plot(plt, r_greedy=r_greedy, r_cgreedy=r_cgreedy,
              r_afsm=r_afsm, markevery=markevery)
    plt.title(name, fontsize=fontsize)


def plot_card_card_fix_msd(plt, card, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    buds = list(range(1000, 3000, 200))
    ds = [load_msd_results(bud, 10) for bud in buds]
    plot_gen_card_fix(buds, ds, plt, name, fontsize=fontsize, labelsize=labelsize,
                      markersize=markersize, markevery=markevery, include_random=False)


def plot_card_bud_fix_msd(plt, bud, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    cards = range(5, 105, 5)
    x = cards
    ds = [load_msd_results(bud, card) for card in cards]
    plot_gen_bud_fix(ds, x, plt, name, fontsize=fontsize, labelsize=labelsize, markersize=markersize,
                     markevery=markevery, include_random=False)


def plot_card_time_steps_art(plt, bud, card, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=10):
    fun = ave_cum_rewards
    d = load_art_results(bud, card)
    r_random = fun(np.array(d["random"]["rewards"]))
    r_greedy = fun(np.array(d["greedy"]["rewards"]))
    r_cgreedy = fun(np.array(d["cgreedy"]["rewards"]))
    r_afsm = fun(np.array(d["afsm"]["rewards"]))
    plt.tick_params(labelsize=labelsize)
    plt.xlabel("time steps", fontsize=fontsize)
    plt.ylabel("average cumulative rewards", fontsize=fontsize)
    plot_plot(plt, r_random=r_random, r_greedy=r_greedy,
              r_cgreedy=r_cgreedy, r_afsm=r_afsm, markevery=markevery)
    plt.title(name, fontsize=fontsize)


def plot_card_card_fix_art(plt, card, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    buds = [1., 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4.]
    ds = [load_art_results(bud, 10) for bud in buds]
    plot_gen_card_fix(buds, ds, plt, name, fontsize=fontsize, labelsize=labelsize,
                      markersize=markersize, markevery=markevery, include_random=True)


def plot_card_bud_fix_art(plt, bud, name, fontsize=36, labelsize=30, markersize=MARKER_SIZE, markevery=1):
    cards = range(5, 105, 5)
    x = cards
    ds = [load_art_results(bud, card) for card in cards]
    plot_gen_bud_fix(ds, x, plt, name, fontsize=fontsize, labelsize=labelsize, markersize=markersize,
                     markevery=markevery, include_random=True)


def main():
    arg = sys.argv[1]
    if arg == "msd":
        plot_graph_msd()
    elif arg == "art":
        plot_graph_art()
    elif arg == "ml":
        plot_graph_ml()
    else:
        raise RuntimeError("invalid argument")


if __name__ == "__main__":
    main()


==> anc/src/base.rs <==
use crate::traits::Item;
use nalgebra::DVector;
use std::marker::PhantomData;

#[derive(Debug, Clone)]
pub struct Context {
    pub vec: DVector<f64>,
}

#[derive(Debug, Clone)]
pub struct GpContext {
    pub ctxt: Context,
    pub item: Item,
    pub set: Vec<Item>,
}

impl GpContext {
    pub fn new(ctxt: Context, item: Item, set: Vec<Item>) -> Self {
        Self {
            ctxt: ctxt,
            item: item,
            set: set,
        }
    }
}

#[derive(Debug, Clone)]
pub struct HParams {
    pub beta: f64,
    pub rho1: f64,
    pub rho2: f64,
    pub delta: f64,
    pub dim: usize,
    pub lam: f64,
}

impl HParams {
    pub fn new_default() -> Self {
        HParams {
            lam: 1.0,
            beta: 0.01,
            rho1: 0.1,
            rho2: 1.0,
            delta: 0.1,
            dim: 19,
        }
    }
}

#[derive(Debug, Clone)]
pub struct AfsmUCBParams {
    pub one_elt_max_lower: f64,
    pub one_elt_max_upper: f64,
    pub eta: f64,
    pub epsilon: f64,
    pub repeat: usize,
    pub sample_prob: f64,
    pub igdt_niter: Option<usize>,
}

impl AfsmUCBParams {
    pub fn new(
        one_elt_max_lower: f64,
        one_elt_max_upper: f64,
        eta: f64,
        epsilon: f64,
        repeat: usize,
        sample_prob: f64,
    ) -> Self {
        Self {
            one_elt_max_lower: one_elt_max_lower,
            one_elt_max_upper: one_elt_max_upper,
            eta: eta,
            epsilon: epsilon,
            repeat: repeat,
            sample_prob: sample_prob,
            igdt_niter: None,
        }
    }

    pub fn new_det_default() -> Self {
        Self {
            one_elt_max_lower: 0.01,
            one_elt_max_upper: 1.0,
            eta: 0.5,
            epsilon: 0.3,
            repeat: 1,
            sample_prob: 1.0,
            igdt_niter: None,
        }
    }

    pub fn epsilon(&self, eps: f64) -> Self {
        let mut a = self.clone();
        a.epsilon = eps;
        a
    }

    pub fn eta(&self, eta: f64) -> Self {
        let mut a = self.clone();
        a.eta = eta;
        a
    }

    pub fn samp_prob(&self, sample_prob: f64) -> Self {
        let mut a = self.clone();
        a.sample_prob = sample_prob;
        a
    }

    pub fn repeat(&self, repeat: usize) -> Self {
        let mut a = self.clone();
        a.repeat = repeat;
        a
    }

    pub fn igdt_niter(&self, niter: usize) -> Self {
        let mut res = self.clone();
        res.igdt_niter = Some(niter);
        res
    }
}

pub struct Rewards<T> {
    pub value: Vec<f64>,
    _phantom: PhantomData<T>,
}

impl<T> Rewards<T> {
    pub fn new(value: Vec<f64>) -> Self {
        Rewards {
            value: value,
            _phantom: PhantomData,
        }
    }
}

pub struct WithNoise {}
pub struct NoiseFree {}


==> anc/src/knapsack.rs <==
use crate::msd_preprocess;
use crate::scalar_valued_submodular::movie_vecs;
use crate::traits::{Item, KnapsackConstraint};
use crate::utils::{read_bytes, write_bytes, GenError};
use nalgebra::DVector;
use rand::distributions::{Distribution, Uniform};
use rand::rngs::StdRng;
use rand::FromEntropy;
use serde::{Deserialize, Serialize};
use special::Beta;
use std::collections::{HashMap, HashSet};

pub struct MSDDurationCost {
    pub denom: f64,
    pub duration_raw_vec: Vec<f64>,
}

impl MSDDurationCost {
    #[allow(dead_code)]
    pub fn new(denom: f64) -> Self {
        let ds = msd_preprocess::load_duration_vec().unwrap();
        Self {
            denom: denom,
            duration_raw_vec: ds,
        }
    }
}

impl KnapsackConstraint for MSDDurationCost {
    fn elm_value(&self, e: &Item) -> f64 {
        self.duration_raw_vec[e.id] / self.denom
    }

    fn satisfied_elts(&self, elts: &Vec<Item>, s: &HashSet<Item>) -> Vec<Item> {
        let s_cost: f64 = s.iter().map(|x| self.elm_value(x)).sum();
        elts.iter()
            .filter(|e| self.elm_value(e) + s_cost <= 1.0)
            .map(Clone::clone)
            .collect()
    }
}

pub struct CostConstraint {
    // rating vector for the user, normalized so that r in (0, 1).
    pub rating_vec: Vec<f64>,
    pub denom: f64,
    pub cost_hmap: HashMap<usize, f64>,
}

pub struct CostRawConstraint {
    // rating vector for the user, normalized so that r in (0, 1).
    pub rating_vec: Vec<f64>,
    pub denom: f64,
    pub cost_hmap: HashMap<usize, f64>,
}

impl CostRawConstraint {
    #[allow(dead_code)]
    pub fn new(denom: f64) -> Self {
        let vs = movie_vecs().expect("unable to read movie vecs");
        let user_num = vs[0].len() as f64;
        let rating_vec: Vec<_> = vs
            .iter()
            .map(|v| {
                let r = v.sum() / (5.0 * user_num);
                if r > 1.0 {
                    1.0
                } else if r < 0.0 {
                    1.0e-20
                } else {
                    r
                }
            })
            .collect();
        let cost_hmap = rating_vec
            .iter()
            .enumerate()
            .map(|(i, r)| (i, r * r / denom))
            .collect();
        Self {
            rating_vec: rating_vec,
            denom: denom,
            cost_hmap: cost_hmap,
        }
    }
}

impl KnapsackConstraint for CostRawConstraint {
    fn elm_value(&self, e: &Item) -> f64 {
        self.cost_hmap.get(&e.id).expect("key error").clone()
    }

    fn satisfied_elts(&self, elts: &Vec<Item>, s: &HashSet<Item>) -> Vec<Item> {
        let s_cost: f64 = s.iter().map(|x| self.elm_value(x)).sum();
        elts.iter()
            .filter(|e| self.elm_value(e) + s_cost <= 1.0)
            .map(Clone::clone)
            .collect()
    }
}

impl CostConstraint {
    #[allow(dead_code)]
    pub fn new(denom: f64) -> Self {
        let vs = movie_vecs().expect("unable to read movie vecs");
        let user_num = vs[0].len() as f64;
        let rating_vec: Vec<_> = vs
            .iter()
            .map(|v| {
                let r = v.sum() / (5.0 * user_num);
                if r > 1.0 {
                    1.0
                } else if r < 0.0 {
                    1.0e-20
                } else {
                    r
                }
            })
            .collect();
        let cost_hmap = rating_vec
            .iter()
            .enumerate()
            .map(|(i, r)| (i, incomplete_beta(10.0, 2.0, *r) / denom))
            .collect();
        Self {
            rating_vec: rating_vec,
            denom: denom,
            cost_hmap: cost_hmap,
        }
    }
}

pub(crate) fn incomplete_beta(p: f64, q: f64, x: f64) -> f64 {
    let r = Beta::ln_beta(p, q);
    Beta::inc_beta(x, p, q, r)
}

impl KnapsackConstraint for CostConstraint {
    fn elm_value(&self, e: &Item) -> f64 {
        self.cost_hmap.get(&e.id).expect("key error").clone()
    }

    fn satisfied_elts(&self, elts: &Vec<Item>, s: &HashSet<Item>) -> Vec<Item> {
        let s_cost: f64 = s.iter().map(|x| self.elm_value(x)).sum();
        elts.iter()
            .filter(|e| self.elm_value(e) + s_cost <= 1.0)
            .map(Clone::clone)
            .collect()
    }
}

pub struct NoKnapsackConstraint {}

impl KnapsackConstraint for NoKnapsackConstraint {
    fn elm_value(&self, _e: &Item) -> f64 {
        1.0e-20
    }

    fn satisfied_elts(&self, elts: &Vec<Item>, _s: &HashSet<Item>) -> Vec<Item> {
        elts.clone()
    }
}

#[derive(Clone, Debug, Serialize, Deserialize)]
pub struct ArticleCost {
    pub cost_vec: Vec<f64>,
    pub denom: f64,
}

impl ArticleCost {
    #[allow(dead_code)]
    pub fn new_random(m: usize, denom: f64) -> Self {
        let ref mut rng = StdRng::from_entropy();
        let dist = Uniform::new(0.0, 1.0);
        Self {
            denom: denom,
            cost_vec: (0..m).map(|_| dist.sample(rng)).collect(),
        }
    }

    #[allow(dead_code)]
    pub fn save_as_pkl(&self, fname: &String) -> Result<(), GenError> {
        let byte = serde_pickle::to_vec(self, true)?;
        write_bytes(&byte, fname)?;
        Ok(())
    }

    #[allow(dead_code)]
    pub fn load_from_pkl(denom: f64, fname: &String) -> Result<Self, GenError> {
        let bytes = read_bytes(fname)?;
        let mut a: Self = serde_pickle::from_slice(&bytes)?;
        a.denom = denom;
        Ok(a)
    }

    #[allow(dead_code)]
    pub fn new_from_article_fvecs(fvecs: &Vec<DVector<f64>>, denom: f64) -> Self {
        // let ng = fvecs[0].len() as f64;
        // let coverages: Vec<_> = fvecs.iter().map(|v| v.sum() / ng).collect();
        let ref mut rng = StdRng::from_entropy();
        Self {
            denom: denom,
            cost_vec: fvecs
                .iter()
                // .map(|a| a.clone())
                .map(|_| Uniform::new(0.1, 1.0).sample(rng))
                .collect(),
        }
    }
}

impl KnapsackConstraint for ArticleCost {
    fn elm_value(&self, e: &Item) -> f64 {
        self.cost_vec[e.id] / self.denom
    }

    fn satisfied_elts(&self, elts: &Vec<Item>, s: &HashSet<Item>) -> Vec<Item> {
        let s_cost: f64 = s.iter().map(|x| self.elm_value(x)).sum();
        elts.iter()
            .filter(|e| self.elm_value(e) + s_cost <= 1.0)
            .map(Clone::clone)
            .collect()
    }
}


==> anc/src/lib.rs <==
mod base;
mod knapsack;
pub mod lin_polices;
mod msd_preprocess;
mod psystem;
pub mod scalar_valued_submodular;
pub mod simulation;
pub mod submodular;
pub mod traits;
pub mod utils;

#[allow(dead_code)]
const CARDS_LONG: [usize; 20] = [
    5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70, 75, 80, 85, 90, 95, 100,
];

#[cfg(test)]
mod movie_lens {
    use super::*;
    enum BudgetType {
        #[allow(dead_code)]
        Large,
        #[allow(dead_code)]
        Normal,
        #[allow(dead_code)]
        Small,
        Raw {
            bud: f64,
        },
    }
    use crate::base::{AfsmUCBParams, HParams};
    use crate::knapsack::CostConstraint;
    use crate::psystem::{genre_constraint, CardConstraint};
    use crate::scalar_valued_submodular::ML100kCoverSubmodular;
    use crate::simulation::LinDebugInfos;
    use crate::simulation::{mean_lin_debug_infos, SubmodBernReward};
    use crate::traits::Submodular;
    use crate::traits::VecSubmodular;
    use crate::utils::read_bytes;
    use crate::utils::{generate_w_gen, write_bytes};
    use nalgebra::DVector;
    use serde_pickle;
    use std::collections::HashMap;

    fn generate_w(
        n_uninterested: usize,
        ibeg: f64,
        iend: f64,
        ui_beg: f64,
        ui_end: f64,
    ) -> DVector<f64> {
        let mut w = generate_w_gen(19, n_uninterested, ibeg, iend, ui_beg, ui_end);
        w[0] = 0.0;
        w
    }

    fn budget_name(budget: &BudgetType) -> String {
        use BudgetType::{Large, Normal, Raw, Small};
        match *budget {
            Large => "large".to_string(),
            Normal => "normal".to_string(),
            Small => "small".to_string(),
            Raw { bud } => bud.to_string(),
        }
    }

    const N_MOVIES: usize = 1682;
    const NUSERS: usize = 100;

    const KNAPSACK_DENOMS: [f64; 25] = [
        0.2, 0.4, 0.6, 0.8, 1.0, 1.2, 1.4, 1.6, 1.8, 2.0, 2.2, 2.4, 2.6, 2.8, 3.0, 3.2, 3.4, 3.6,
        3.8, 4.0, 4.2, 4.4, 4.6, 4.8, 5.0,
    ];

    fn knapsack_denom(budget: &BudgetType) -> f64 {
        use BudgetType::{Large, Normal, Raw, Small};
        match *budget {
            Large => 2.0,
            Normal => 1.0,
            Small => 0.5,
            Raw { bud } => bud.clone(),
        }
    }

    fn result_mean_file_name(
        user_id: usize,
        budget: &BudgetType,
        card: usize,
        mat_lim: usize,
    ) -> String {
        format!(
            "./result-ml/run_results_mean_user{}_bud{}_mat{}_card{}.pkl",
            user_id,
            budget_name(budget),
            mat_lim,
            card
        )
    }

    fn result_mean_user_file_name(budget: &BudgetType, card: usize, mat_lim: usize) -> String {
        format!(
            "./result-ml/run_results_mean_bud_{}_mat{}_card{}.pkl",
            budget_name(budget),
            mat_lim,
            card
        )
    }

    fn result_mean_user_file_name_card_const(k_denom: f64, card: usize) -> String {
        format!(
            "./result-ml/run_results_mean_card_const_bud{}_card{}.pkl",
            k_denom, card
        )
    }

    fn run_lin_policies_gen_and_take_mean_with_card_const<
        S: Submodular + Clone + Sync,
        V: VecSubmodular + Sync + Clone,
    >(
        submods: &V,
        nrounds: usize,
        ntimes: usize,
        card: usize,
        denom: f64,
        reward_env: SubmodBernReward<S>,
    ) -> LinDebugInfos {
        use crate::simulation::run_linear_policies_for_one_env_and_take_mean;
        let card_const = CardConstraint { card: card };
        let hparms = HParams::new_default();
        let afsm_params = AfsmUCBParams::new_det_default().igdt_niter(1).epsilon(1.0);
        let hparms_map = HashMap::new();
        let res = run_linear_policies_for_one_env_and_take_mean(
            N_MOVIES,
            submods,
            reward_env.clone(),
            ntimes,
            nrounds,
            &CostConstraint::new(denom),
            &hparms,
            &hparms_map,
            &afsm_params,
            &card_const,
        );
        res
    }

    fn compute_mean_rewards_each_card_const(
        ntimes: usize,
        card: usize,
        nrounds: usize,
        knap_denom: f64,
        w: &DVector<f64>,
    ) -> LinDebugInfos {
        let renv = SubmodBernReward::new_ml100k_cover(w.clone());
        run_lin_policies_gen_and_take_mean_with_card_const(
            &ML100kCoverSubmodular::new_with_rand_coeffs(19, N_MOVIES),
            nrounds,
            ntimes,
            card,
            knap_denom,
            renv,
        )
    }

    fn run_lin_policies_gen_and_take_mean<
        S: Submodular + Clone + Sync,
        V: VecSubmodular + Sync + Clone,
    >(
        submods: &V,
        nrounds: usize,
        ntimes: usize,
        card: usize,
        mat_lim: usize,
        budget: &BudgetType,
        reward_env: SubmodBernReward<S>,
        fname: &str,
    ) {
        use crate::simulation::run_linear_policies_for_one_env_and_take_mean;

        let psystem = genre_constraint(
            &vec![
                ("Action", mat_lim),
                ("Adventure", mat_lim),
                ("Animation", mat_lim),
                ("Children's", mat_lim),
                ("Comedy", mat_lim),
                ("Crime", mat_lim),
                ("Documentary", mat_lim),
                ("Drama", mat_lim),
                ("Fantasy", mat_lim),
                ("Film-Noir", mat_lim),
                ("Horror", mat_lim),
                ("Musical", mat_lim),
                ("Mystery", mat_lim),
                ("Romance", mat_lim),
                ("Sci-Fi", mat_lim),
                ("Thriller", mat_lim),
                ("War", mat_lim),
                ("Western", mat_lim),
            ],
            card,
        );
        let hparms = HParams::new_default();
        // let repeat = 3;
        let afsm_params = AfsmUCBParams::new_det_default().epsilon(1.0);
        let hparms_map = HashMap::new();
        let res = run_linear_policies_for_one_env_and_take_mean(
            N_MOVIES,
            submods,
            reward_env.clone(),
            ntimes,
            nrounds,
            &CostConstraint::new(knapsack_denom(budget)),
            &hparms,
            &hparms_map,
            &afsm_params,
            // &ran_afsm_params,
            &psystem,
        );
        let v = serde_pickle::to_vec(&res, true).expect("pickle error");
        write_bytes(&v, &fname).expect("write error");
    }

    fn compute_mean_rewards_each(
        ntimes: usize,
        card: usize,
        mat_lim: usize,
        nrounds: usize,
        budget: &BudgetType,
        w: &DVector<f64>,
        fname: &str,
    ) {
        let renv = SubmodBernReward::new_ml100k_cover(w.clone());
        run_lin_policies_gen_and_take_mean(
            &ML100kCoverSubmodular::new_with_rand_coeffs(19, N_MOVIES),
            nrounds,
            ntimes,
            card,
            mat_lim,
            &budget,
            renv,
            fname,
        );
    }

    fn compute_mean_rewards_for_users(
        ws: &Vec<DVector<f64>>,
        ntimes: usize,
        card: usize,
        mat_lim: usize,
        nrounds: usize,
        budget: &BudgetType,
    ) {
        ws.iter().enumerate().for_each(|(i, w)| {
            println!("{}", i);
            compute_mean_rewards_each(
                ntimes,
                card,
                mat_lim,
                nrounds,
                budget,
                w,
                &result_mean_file_name(i, budget, card, mat_lim),
            )
        });
    }

    #[allow(dead_code)]
    fn compute_mean_rewards_for_users_with_card_const(
        ws: &Vec<DVector<f64>>,
        ntimes: usize,
        card: usize,
        nrounds: usize,
        kdenom: f64,
    ) {
        let results: Vec<_> = ws
            .iter()
            .enumerate()
            .map(|(i, w)| {
                println!("{}", i);
                compute_mean_rewards_each_card_const(ntimes, card, nrounds, kdenom, w)
            })
            .collect();

        let dinfo = mean_lin_debug_infos(&results);
        let fname = result_mean_user_file_name_card_const(kdenom, card);
        let v = serde_pickle::to_vec(&dinfo, true).expect("pickle error");
        write_bytes(&v, &fname).expect("write error");
    }

    fn save_sim_users100() {
        let n_uninterested = 12;
        let nusers = NUSERS;
        let ws: Vec<_> = (0..NUSERS)
            .map(|_| generate_w(n_uninterested, 0.3, 1.0, 0.0, 0.01))
            .map(|w| w.iter().map(Clone::clone).collect::<Vec<_>>())
            .collect();
        assert_eq!(ws.len(), nusers);
        let v = serde_pickle::to_vec(&ws, true).expect("pickle error");
        write_bytes(&v, &format!("./data/ml/sim_users{}", nusers)).expect("write error");
    }

    fn load_sim_users100() -> Vec<DVector<f64>> {
        let fname = format!("./data/ml/sim_users{}", 100);
        let bytes = read_bytes(&fname).unwrap();
        let ws: Vec<Vec<f64>> = serde_pickle::from_slice(&bytes).expect("deser error");
        let ws: Vec<_> = ws.into_iter().map(|w| DVector::from_vec(w)).collect();
        ws
    }

    #[test]
    fn save_ml_cache_files() {
        save_sim_users100();
    }

    fn compute_mean_users_each(budget: &BudgetType, card: usize, mat_lim: usize) {
        let results: Vec<LinDebugInfos> = (0..NUSERS)
            .map(|u_id| result_mean_file_name(u_id, &budget, card, mat_lim))
            .map(|fname| read_bytes(&fname).unwrap())
            .map(|bytes| serde_pickle::from_slice(&bytes).expect("deser error"))
            .collect();
        let dinfo = mean_lin_debug_infos(&results);
        let fname = result_mean_user_file_name(&budget, card, mat_lim);
        let v = serde_pickle::to_vec(&dinfo, true).expect("pickle error");
        write_bytes(&v, &fname).expect("write error");
    }

    #[test]
    fn test_ml_fixed_card() {
        let ws = load_sim_users100();
        let ntimes = 10;
        let nrounds = 100;
        let card = 10;
        let mat_lim = 3;
        KNAPSACK_DENOMS.iter().for_each(|&bud| {
            let bud = BudgetType::Raw { bud: bud };
            compute_mean_rewards_for_users(&ws, ntimes, card, mat_lim, nrounds, &bud);
            compute_mean_users_each(&bud, card, mat_lim);
        });
    }

    #[test]
    fn test_ml_fixed_budget() {
        let ws = load_sim_users100();
        let ntimes = 10;
        let nrounds = 100;
        let bud = BudgetType::Raw { bud: 1.0 };
        let mat_lim = 3;
        CARDS_LONG.iter().for_each(|&card| {
            compute_mean_rewards_for_users(&ws, ntimes, card, mat_lim, nrounds, &bud);
            compute_mean_users_each(&bud, card, mat_lim);
        });
    }
}

// Million song data set
#[cfg(test)]
mod msd {
    use super::*;
    use crate::base::{AfsmUCBParams, HParams};
    use crate::knapsack::MSDDurationCost;
    use crate::msd_preprocess::{load_item_feature_vecs, load_user_prefs};
    use crate::psystem::CardConstraint;
    use crate::scalar_valued_submodular::MSDSubmod;
    use crate::simulation::{mean_lin_debug_infos, run_linear_policies, SubmodBernReward};
    use crate::traits::Submodular;
    use crate::traits::VecSubmodular;
    use crate::utils::read_bytes;
    use crate::utils::write_bytes;
    use serde_pickle;
    use std::collections::HashMap;

    fn run_msd_env_lin_pols_for_mult_users_and_compute_mean<
        S: Submodular + Clone + Sync,
        V: VecSubmodular + Clone + Sync,
    >(
        n_songs: usize,
        submods: &V,
        knapsack: &MSDDurationCost,
        dim: usize,
        nrounds: usize,
        card: usize,
        reward_envs: &Vec<SubmodBernReward<S>>,
        fname: &str,
    ) {
        let card_const = CardConstraint { card: card };
        let mut hparms = HParams::new_default();
        hparms.beta = 0.01;
        hparms.rho1 = 0.03;
        hparms.rho2 = 1.0;
        hparms.dim = dim;
        hparms.lam = 3.0;
        let afsm_params = AfsmUCBParams::new_det_default().epsilon(0.1);
        let hparms_map = HashMap::new();
        let res = run_linear_policies(
            n_songs,
            submods,
            reward_envs,
            nrounds,
            knapsack,
            &hparms,
            &hparms_map,
            &afsm_params,
            &card_const,
        );
        let mean = mean_lin_debug_infos(&res);
        let v = serde_pickle::to_vec(&mean, true).expect("pickle error");
        write_bytes(&v, &fname).expect("write error");
    }

    #[test]
    fn save_msd_shuffled_user_ids() {
        use rand::seq::SliceRandom;
        let mut user_ids: Vec<_> = (100..450).map(|u| u.clone()).collect();
        let mut rng = rand::thread_rng();
        user_ids.shuffle(&mut rng);
        let user_ids: Vec<usize> = user_ids.into_iter().take(100).collect();
        let byte = serde_pickle::to_vec(&user_ids, true).expect("deser error");
        write_bytes(&byte, "./data/msd/msd_usr_ids.pkl").unwrap();
    }

    fn load_msd_user_ids() -> Vec<usize> {
        let bytes = read_bytes("./data/msd/msd_usr_ids.pkl").unwrap();
        serde_pickle::from_slice(&bytes).unwrap()
    }

    fn run_msd_env(card: usize, denom: f64, repeat: usize, fname: &str) {
        let n_songs = 1000;
        let n_rounds = 100;
        let user_ids = load_msd_user_ids();
        let dim = 30;
        let fvecs = load_item_feature_vecs().unwrap();
        let fvecs: Vec<_> = fvecs.into_iter().map(|v| v).collect();
        let user_prefs = load_user_prefs().unwrap();
        let submods = MSDSubmod::new_with_rand_coeffs(dim, n_songs);
        let knapsack = MSDDurationCost::new(denom);
        let envs_no_repeat: Vec<_> = user_ids
            .into_iter()
            .take(100)
            .map(|u| SubmodBernReward::new_msd_cover(&user_prefs[u], &fvecs))
            .collect();

        let mut envs = Vec::new();
        for _ in 0..repeat {
            envs.extend(envs_no_repeat.clone());
        }
        run_msd_env_lin_pols_for_mult_users_and_compute_mean(
            n_songs, &submods, &knapsack, dim, n_rounds, card, &envs, fname,
        );
    }

    fn msd_fname(card: usize, denom: usize) -> String {
        format!("./result_msd/res_{}_{}.pkl", card, denom)
    }

    #[test]
    fn test_msd_fixed_card() {
        let card = 10;
        let repeat = 10;
        let denoms = [1000, 1200, 1400, 1600, 1800, 2000, 2200, 2400, 2600, 2800];
        denoms.iter().for_each(|d| {
            let fname = msd_fname(card, *d);
            run_msd_env(card, *d as f64, repeat, &fname);
        })
    }

    #[test]
    fn test_msd_fixed_cost() {
        let cards = CARDS_LONG;
        let repeat = 10;
        {
            let denom = 1800;
            cards.iter().for_each(|card| {
                let card = *card;
                let fname = msd_fname(card, denom);
                run_msd_env(card, denom as f64, repeat, &fname);
            });
        }
    }
}

// news article example
#[cfg(test)]
mod art {
    use crate::base::{AfsmUCBParams, HParams};
    use crate::knapsack::ArticleCost;
    use crate::psystem::CardConstraint;
    use crate::scalar_valued_submodular::ArticleCoverage;
    use crate::simulation::{
        mean_lin_debug_infos, run_linear_policies_with_knapsacks, SubmodBernReward,
    };
    use crate::traits::Submodular;
    use crate::traits::VecSubmodular;
    use crate::utils::read_bytes;
    use crate::utils::{generate_w_gen, write_bytes};
    use nalgebra::DVector;
    use serde_pickle;
    use std::collections::HashMap;

    fn run_article_lin_pols_for_mult_users_and_compute_mean<
        S: Submodular + Clone + Sync,
        V: VecSubmodular + Clone + Sync,
    >(
        n_arts: usize,
        submods: &V,
        knapsacks: &Vec<ArticleCost>,
        dim: usize,
        nrounds: usize,
        card: usize,
        reward_envs: &Vec<SubmodBernReward<S>>,
        fname: &str,
    ) {
        let card_const = CardConstraint { card: card };
        let mut hparms = HParams::new_default();
        hparms.beta = 0.01;
        hparms.rho1 = 0.1;
        hparms.rho2 = 1.0;
        hparms.dim = dim;
        hparms.lam = 1.0;
        // news article
        let afsm_params = AfsmUCBParams::new_det_default();
        let hparms_map = HashMap::new();
        let res = run_linear_policies_with_knapsacks(
            n_arts,
            submods,
            reward_envs,
            nrounds,
            knapsacks,
            &hparms,
            &hparms_map,
            &afsm_params,
            &card_const,
        );
        let mean = mean_lin_debug_infos(&res);
        let v = serde_pickle::to_vec(&mean, true).expect("pickle error");
        write_bytes(&v, &fname).expect("write error");
    }

    fn save_art_100_costs() {
        let n_arts = 1000;
        let denom = 1.0;
        let nusers = 100;
        let knapsacks: Vec<_> = (0..nusers)
            .map(|_| ArticleCost::new_random(n_arts, denom))
            .collect();
        let bytes = serde_pickle::to_vec(&knapsacks, true).unwrap();
        write_bytes(&bytes, "./data/art/art_costs").unwrap();
    }

    fn load_art_100_costs(denom: f64) -> Vec<ArticleCost> {
        let bytes = read_bytes("./data/art/art_costs").unwrap();
        let mut v: Vec<ArticleCost> = serde_pickle::from_slice(&bytes).unwrap();
        v.iter_mut().for_each(|k| k.denom = denom);
        v
    }

    fn save_art_100_users() {
        let n_users = 100;
        let dim = 15;
        let ws: Vec<Vec<f64>> = (0..n_users)
            .map(|_| {
                generate_w_gen(dim, dim - 2, 0.5, 0.8, 0.0, 0.01)
                    .iter()
                    .map(Clone::clone)
                    .collect()
            })
            .collect();
        let bytes = serde_pickle::to_vec(&ws, true).unwrap();
        write_bytes(&bytes, "./data/art/art_100users").unwrap();
    }

    fn load_art_100_users() -> Vec<DVector<f64>> {
        let bytes = read_bytes("./data/art/art_100users").unwrap();
        let v: Vec<Vec<f64>> = serde_pickle::from_slice(&bytes).unwrap();
        v.into_iter().map(|x| DVector::from_vec(x)).collect()
    }

    fn run_art_env(denom: f64, card: usize) {
        let n_arts = 1000;
        let n_rounds = 100;
        let n_users = 100;
        let dim = 15;
        let repeat = 10;
        let submod = {
            let dummy_w = DVector::zeros(dim);
            let fvecs: Vec<_> = (0..n_arts)
                .map(|_| generate_w_gen(dim, dim - 1, 0.1, 0.3, 0.0, 0.01))
                .collect();
            ArticleCoverage::new_with_fvecs(&dummy_w, &fvecs)
        };
        let ws = load_art_100_users();
        assert_eq!(ws.len(), n_users);
        let knapsacks = load_art_100_costs(denom);
        let mut knapsacks_repeated = Vec::new();
        (0..repeat).for_each(|_| {
            knapsacks_repeated.extend(knapsacks.clone().into_iter());
        });
        let mut ws_repeated = Vec::new();
        (0..repeat).for_each(|_| {
            ws_repeated.extend(ws.iter());
        });
        let envs: Vec<_> = ws_repeated
            .iter()
            .map(|w| SubmodBernReward::new_article_coverage_with_fvecs(&w, &submod.fvecs))
            .collect();
        run_article_lin_pols_for_mult_users_and_compute_mean(
            n_arts,
            &submod,
            &knapsacks_repeated,
            dim,
            n_rounds,
            card,
            &envs,
            &art_result_fname(denom, card),
        );
    }

    fn art_result_fname(bud: f64, card: usize) -> String {
        format!("./result_art/result_{}_{}.pkl", bud, card)
    }

    #[test]
    fn save_art_cache_files() {
        save_art_100_costs();
        save_art_100_users();
    }

    #[test]
    fn test_art_fixed_card() {
        let buds: [f64; 11] = [1., 1.3, 1.6, 1.9, 2.2, 2.5, 2.8, 3.1, 3.4, 3.7, 4.];
        let card = 10;
        for b in &buds {
            run_art_env(*b, card);
        }
    }

    #[test]
    fn test_art_fixed_budget() {
        let bud = 2.5;
        let cards = super::CARDS_LONG;
        for c in &cards {
            run_art_env(bud, *c);
        }
    }
}


==> anc/src/lin_polices.rs <==
use crate::base::{AfsmUCBParams, HParams, NoiseFree, Rewards, WithNoise};
use crate::simulation::LinStructDebugInfo;
use crate::traits::{Item, KnapsackConstraint, PSystemConstraint};
use crate::traits::{LinearKernelCombPolicy, VecSubmodular};
use crate::utils::{maha_norm, outerprod};
use nalgebra::{DMatrix, DVector};
use rand::distributions::{Bernoulli, Distribution, Uniform};
use rand::rngs::StdRng;
use rand::FromEntropy;
use rand::Rng;
use rayon::prelude::*;
use std::collections::{HashMap, HashSet};

macro_rules! greedy_policy_init {
    ($submods:ident, $s:ident, $lam:ident, $hparams:ident) => {{
        let d = $submods.dim();
        Self {
            ainv: DMatrix::identity(d, d) * (1.0 / $lam),
            b: DVector::zeros(d),
            lam: $lam,
            nrounds_unrolled: 0,
            hparams: $hparams.clone(),
            submods: $submods,
            dinfo: LinStructDebugInfo::new(),
        }
    }};
}

pub struct LinAfsmUCB<S>
where
    S: VecSubmodular,
{
    pub ainv: DMatrix<f64>,
    pub b: DVector<f64>,
    pub submods: S,
    pub lam: f64,
    nrounds_unrolled: usize,
    pub hparams: HParams,
    pub afsm_params: AfsmUCBParams,
    dinfo: LinStructDebugInfo,
}

impl<S> LinAfsmUCB<S>
where
    S: VecSubmodular,
{
    pub fn new(submods: S, lam: f64, hparams: &HParams, afsm_params: &AfsmUCBParams) -> Self {
        let d = submods.dim();
        Self {
            ainv: DMatrix::identity(d, d) * (1.0 / lam),
            b: DVector::zeros(d),
            lam: lam,
            nrounds_unrolled: 0,
            hparams: hparams.clone(),
            submods: submods,
            afsm_params: afsm_params.clone(),
            dinfo: LinStructDebugInfo::new(),
        }
    }
}

impl<S, R, P, K> LinearKernelCombPolicy<P, K, R> for LinAfsmUCB<S>
where
    S: VecSubmodular + Sync,
    R: Rng,
    P: PSystemConstraint + Sync,
    K: KnapsackConstraint + Sync,
{
    fn decide(
        &self,
        ground_set: &HashSet<Item>,
        psystem: &P,
        knapsack: &K,
        _rng: &mut R,
    ) -> Vec<Item> {
        let score_gen = UCBScore {
            ainv: &self.ainv,
            b: &self.b,
            hparams: &self.hparams,
        };
        let p = psystem.p() as f64;
        // For simplicity, we only consider 1-knapsack and p-system.
        let r = {
            let l = 1.0;
            1.0 / (l + 0.5 * (p + 1.0))
        };
        let gamma_lower = self.afsm_params.one_elt_max_lower * r;
        let gamma_upper = self.afsm_params.one_elt_max_upper * ground_set.len() as f64 * r;
        let eps = self.afsm_params.epsilon;
        let rho_beg = gamma_lower * (1.0 / (1.0 + eps));
        let rhos_no_repeat: Vec<f64> = (0..)
            .map(|i| rho_beg * (1.0 + eps).powi(i))
            .take_while(|x| *x < gamma_upper)
            .collect();
        let mut rhos = Vec::new();
        for _ in 0..self.afsm_params.repeat {
            rhos.extend(rhos_no_repeat.iter());
        }

        let singleton_ucbs: HashMap<Item, f64> = {
            let emp = HashSet::new();
            let ground_set_vec: Vec<_> = ground_set.iter().map(Clone::clone).collect();
            let ucbs =
                score_gen.scores(&ground_set_vec, &emp, self.nrounds_unrolled, &self.submods);
            ground_set_vec.into_iter().zip(ucbs.into_iter()).collect()
        };
        let res_with_val: Vec<_> = rhos
            .par_iter()
            .map(|rho| {
                gdt_gen(
                    ground_set,
                    *rho,
                    &self.submods,
                    psystem,
                    knapsack,
                    &score_gen,
                    1.0,
                    self.nrounds_unrolled,
                    &singleton_ucbs,
                )
            })
            .collect();
        res_with_val
            .into_iter()
            .max_by(|x, y| x.1.partial_cmp(&y.1).unwrap())
            .expect("non-empty")
            .0
    }

    fn update(
        &mut self,
        items: &Vec<Item>,
        feedbacks: &Rewards<WithNoise>,
        rewards_noise_free: &Rewards<NoiseFree>,
        _rng: &mut R,
    ) {
        self.nrounds_unrolled += items.len();
        let debug = false;

        if debug {
            let emp = HashSet::new();
            let scores = ucb_score_tuple(
                &emp,
                self.submods.dim(),
                self.nrounds_unrolled,
                &self.submods.delta_value(&items[0], &emp),
                &self.ainv,
                &self.b,
                &self.hparams,
            );
            println!("{:?}", scores);
        }
        update_params(
            &mut self.ainv,
            &mut self.b,
            &items,
            feedbacks,
            rewards_noise_free,
            &self.submods,
            &mut self.dinfo,
        );
    }

    fn vec_dist(&self, w: &DVector<f64>) -> f64 {
        let v = &self.ainv * &self.b;
        let v = &v - w;
        maha_norm(&self.ainv, &v)
    }

    fn debug_info(&self) -> LinStructDebugInfo {
        self.dinfo.clone()
    }
}

pub struct LinCGreedy<S: VecSubmodular> {
    pub ainv: DMatrix<f64>,
    pub b: DVector<f64>,
    pub submods: S,
    pub lam: f64,
    nrounds_unrolled: usize,
    pub hparams: HParams,
    dinfo: LinStructDebugInfo,
}

impl<S> LinCGreedy<S>
where
    S: VecSubmodular,
{
    pub fn new(submods: S, lam: f64, hparams: &HParams) -> Self {
        greedy_policy_init!(submods, S, lam, hparams)
    }
}

impl<S: VecSubmodular, R: Rng, P: PSystemConstraint, K: KnapsackConstraint>
    LinearKernelCombPolicy<P, K, R> for LinCGreedy<S>
{
    fn decide(
        &self,
        ground_set: &HashSet<Item>,
        psystem: &P,
        knapsack: &K,
        _rng: &mut R,
    ) -> Vec<Item> {
        let mut greedy_res_vec: Vec<Item> = Vec::new();
        let mut dgreedy_res_vec: Vec<Item> = Vec::new();
        {
            let mut res = HashSet::new();
            let mut filtered_items: Vec<_> = ground_set.iter().map(Clone::clone).collect();
            loop {
                filter_items(&mut filtered_items, &res, psystem, knapsack);
                if filtered_items.is_empty() {
                    break;
                }
                let ucbs = ucb_scores(
                    &filtered_items,
                    &res,
                    &self.ainv,
                    &self.b,
                    &self.hparams,
                    &self.submods,
                    self.nrounds_unrolled,
                );
                let argmx_elt = filtered_items
                    .iter()
                    .enumerate()
                    .zip(ucbs.iter())
                    .max_by(|x, y| x.1.partial_cmp(&y.1).unwrap());
                if let Some(((index, a), _)) = argmx_elt {
                    res.insert(a.clone());
                    greedy_res_vec.push(a.clone());
                    filtered_items.remove(index);
                } else {
                    break;
                }
            }
        }
        {
            let mut res = HashSet::new();
            let mut filtered_items: Vec<_> = ground_set.iter().map(Clone::clone).collect();
            loop {
                filter_items(&mut filtered_items, &res, psystem, knapsack);
                if filtered_items.is_empty() {
                    break;
                }
                let ucbs = ucb_scores(
                    &filtered_items,
                    &res,
                    &self.ainv,
                    &self.b,
                    &self.hparams,
                    &self.submods,
                    self.nrounds_unrolled,
                );

                let argmx_elt = filtered_items.iter().enumerate().zip(ucbs.iter()).max_by(
                    |((_, ex), &scorex), ((_, ey), &scorey)| {
                        (scorex / knapsack.elm_value(ex))
                            .partial_cmp(&(scorey / knapsack.elm_value(ey)))
                            .unwrap()
                    },
                );
                if let Some(((index, a), _)) = argmx_elt {
                    res.insert(a.clone());
                    dgreedy_res_vec.push(a.clone());
                    filtered_items.remove(index);
                } else {
                    break;
                }
            }
        }
        let gfvecs_sum = feature_vecs(&greedy_res_vec, &self.submods)
            .iter()
            .fold(DVector::zeros(self.submods.dim()), |x, y| x + y);

        let dfvecs_sum = feature_vecs(&dgreedy_res_vec, &self.submods)
            .iter()
            .fold(DVector::zeros(self.submods.dim()), |x, y| x + y);

        let ainvb = &self.ainv * &self.b;
        if gfvecs_sum.dot(&ainvb) >= dfvecs_sum.dot(&ainvb) {
            greedy_res_vec
        } else {
            dgreedy_res_vec
        }
    }

    fn update(
        &mut self,
        items: &Vec<Item>,
        feedbacks: &Rewards<WithNoise>,
        rewards_noise_free: &Rewards<NoiseFree>,
        _rng: &mut R,
    ) {
        self.nrounds_unrolled += items.len();
        update_params(
            &mut self.ainv,
            &mut self.b,
            &items,
            feedbacks,
            rewards_noise_free,
            &self.submods,
            &mut self.dinfo,
        );
    }

    fn vec_dist(&self, w: &DVector<f64>) -> f64 {
        let v = &self.ainv * &self.b;
        let v = &v - w;
        maha_norm(&self.ainv, &v)
    }

    fn debug_info(&self) -> LinStructDebugInfo {
        self.dinfo.clone()
    }
}

pub struct LinDGreedy<S: VecSubmodular> {
    pub ainv: DMatrix<f64>,
    pub b: DVector<f64>,
    pub submods: S,
    pub lam: f64,
    nrounds_unrolled: usize,
    pub hparams: HParams,
    dinfo: LinStructDebugInfo,
}

impl<S> LinDGreedy<S>
where
    S: VecSubmodular,
{
    pub fn new(submods: S, lam: f64, hparams: &HParams) -> Self {
        greedy_policy_init!(submods, S, lam, hparams)
    }
}

impl<S: VecSubmodular, R: Rng, P: PSystemConstraint, K: KnapsackConstraint>
    LinearKernelCombPolicy<P, K, R> for LinDGreedy<S>
{
    fn decide(
        &self,
        ground_set: &HashSet<Item>,
        psystem: &P,
        knapsack: &K,
        _rng: &mut R,
    ) -> Vec<Item> {
        let mut res = HashSet::new();
        let mut res_vec = Vec::new();
        let mut filtered_items: Vec<_> = ground_set.iter().map(Clone::clone).collect();
        loop {
            let filtered = knapsack.satisfied_elts(&filtered_items, &res);
            std::mem::replace(&mut filtered_items, filtered);

            let filtred = psystem.satisfied_elts(&filtered_items, &res);
            std::mem::replace(&mut filtered_items, filtred);
            if filtered_items.is_empty() {
                break;
            }
            let ucbs = ucb_scores(
                &filtered_items,
                &res,
                &self.ainv,
                &self.b,
                &self.hparams,
                &self.submods,
                self.nrounds_unrolled,
            );
            let argmx_elt = filtered_items.iter().zip(ucbs.iter()).max_by(|x, y| {
                (x.1 / knapsack.elm_value(x.0))
                    .partial_cmp(&(y.1 / knapsack.elm_value(y.0)))
                    .unwrap()
            });
            if let Some((a, _)) = argmx_elt {
                res.insert(a.clone());
                res_vec.push(a.clone());
                let index = filtered_items
                    .iter()
                    .position(|x| *x == *a)
                    .expect("cannot find element");
                filtered_items.remove(index);
            } else {
                break;
            }
        }

        let debug = false;
        if debug {
            let e = res_vec[0].clone();
            let c = knapsack.elm_value(&e);
            println!("lindgreedy cost: {}", c);
        }

        res_vec
    }

    fn update(
        &mut self,
        items: &Vec<Item>,
        feedbacks: &Rewards<WithNoise>,
        rewards_noise_free: &Rewards<NoiseFree>,
        _rng: &mut R,
    ) {
        self.nrounds_unrolled += items.len();
        let debug = false;

        if debug {
            println!("{}", items.len());
            let emp = HashSet::new();
            let scores = ucb_score_tuple(
                &emp,
                self.submods.dim(),
                self.nrounds_unrolled,
                &self.submods.delta_value(&items[0], &emp),
                &self.ainv,
                &self.b,
                &self.hparams,
            );
            println!("{:?}", scores);
        }
        update_params(
            &mut self.ainv,
            &mut self.b,
            &items,
            feedbacks,
            rewards_noise_free,
            &self.submods,
            &mut self.dinfo,
        );
    }

    fn vec_dist(&self, w: &DVector<f64>) -> f64 {
        let v = &self.ainv * &self.b;
        let v = &v - w;
        maha_norm(&self.ainv, &v)
    }

    fn debug_info(&self) -> LinStructDebugInfo {
        self.dinfo.clone()
    }
}

pub struct LinGreedy<S: VecSubmodular> {
    pub ainv: DMatrix<f64>,
    pub b: DVector<f64>,
    pub submods: S,
    pub lam: f64,
    nrounds_unrolled: usize,
    pub hparams: HParams,
    dinfo: LinStructDebugInfo,
}

impl<S> LinGreedy<S>
where
    S: VecSubmodular,
{
    pub fn new(submods: S, lam: f64, hparams: &HParams) -> Self {
        greedy_policy_init!(submods, S, lam, hparams)
    }
}

impl<S: VecSubmodular, R: Rng, P: PSystemConstraint, K: KnapsackConstraint>
    LinearKernelCombPolicy<P, K, R> for LinGreedy<S>
{
    fn decide(
        &self,
        ground_set: &HashSet<Item>,
        psystem: &P,
        knapsack: &K,
        _rng: &mut R,
    ) -> Vec<Item> {
        let mut res = HashSet::new();
        let mut res_vec = Vec::new();
        let mut filtered_items: Vec<_> = ground_set.iter().map(Clone::clone).collect();
        loop {
            filter_items(&mut filtered_items, &res, psystem, knapsack);
            if filtered_items.is_empty() {
                break;
            }
            let ucbs = ucb_scores(
                &filtered_items,
                &res,
                &self.ainv,
                &self.b,
                &self.hparams,
                &self.submods,
                self.nrounds_unrolled,
            );
            let argmx_elt = filtered_items
                .iter()
                .enumerate()
                .zip(ucbs.iter())
                .max_by(|x, y| x.1.partial_cmp(&y.1).unwrap());
            if let Some(((index, a), _)) = argmx_elt {
                res.insert(a.clone());
                res_vec.push(a.clone());
                filtered_items.remove(index);
            } else {
                break;
            }
        }
        res_vec
    }

    fn update(
        &mut self,
        items: &Vec<Item>,
        feedbacks: &Rewards<WithNoise>,
        rewards_noise_free: &Rewards<NoiseFree>,
        _rng: &mut R,
    ) {
        self.nrounds_unrolled += items.len();
        update_params(
            &mut self.ainv,
            &mut self.b,
            &items,
            feedbacks,
            rewards_noise_free,
            &self.submods,
            &mut self.dinfo,
        );
    }
    fn vec_dist(&self, w: &DVector<f64>) -> f64 {
        let v = &self.ainv * &self.b;
        let v = &v - w;
        maha_norm(&self.ainv, &v)
    }

    fn debug_info(&self) -> LinStructDebugInfo {
        self.dinfo.clone()
    }
}

fn tuple_to_score(t: &(f64, f64), a: f64) -> f64 {
    t.0 + t.1 * a
}

fn gdt_gen<S, P, N, G>(
    omega: &HashSet<Item>,
    rho: f64,
    submods: &S,
    psystem: &P,
    knap: &N,
    score_gen: &G,
    sample_prob: f64,
    nrounds: usize,
    singleton_ucbs: &HashMap<Item, f64>,
) -> (Vec<Item>, f64)
where
    S: VecSubmodular,
    P: PSystemConstraint,
    N: KnapsackConstraint,
    G: ScoresGen,
{
    let mut s = HashSet::new();
    let mut res_vec = Vec::new();
    let mut s_ucb_sum = 0.0;
    // let k = psystem.p() as f64;
    let mut filtered_items: Vec<_> = if sample_prob == 1.0 {
        omega.iter().map(Clone::clone).collect()
    } else {
        let mut rng = StdRng::from_entropy();
        let dist = Bernoulli::new(sample_prob);
        omega
            .iter()
            .map(Clone::clone)
            .filter(|_| dist.sample(&mut rng))
            .collect()
    };
    loop {
        let filtered = knap.satisfied_elts(&filtered_items, &s);
        std::mem::replace(&mut filtered_items, filtered);

        let filtred = psystem.satisfied_elts(&filtered_items, &s);
        std::mem::replace(&mut filtered_items, filtred);
        if filtered_items.is_empty() {
            break;
        }
        let dl_values = score_gen.score_tuples(&filtered_items, &s, nrounds, submods);
        let filtered_items_values: Vec<_> = filtered_items
            .iter()
            .map(Clone::clone)
            .zip(dl_values.iter())
            .filter(|x| {
                (tuple_to_score(x.1, 1.0) >= rho * knap.elm_value(&x.0))
                    && (singleton_ucbs.get(&x.0).expect("key error")
                        >= &(rho * knap.elm_value(&x.0)))
            })
            .collect();
        if filtered_items_values.is_empty() {
            // add greedy elements
            let mut filtered_items: Vec<_> = omega.iter().map(Clone::clone).collect();
            loop {
                let filtered = knap.satisfied_elts(&filtered_items, &s);
                std::mem::replace(&mut filtered_items, filtered);

                let filtred = psystem.satisfied_elts(&filtered_items, &s);
                std::mem::replace(&mut filtered_items, filtred);

                if filtered_items.is_empty() {
                    break;
                }

                let dl_values = score_gen.score_tuples(&filtered_items, &s, nrounds, submods);
                let arg_mx_elt = dl_values
                    .iter()
                    .zip(filtered_items.iter())
                    .map(|(t, e)| (e, t.0 + t.1))
                    .max_by(|x, y| x.1.partial_cmp(&y.1).unwrap())
                    .unwrap()
                    .0
                    .clone();
                s.insert(arg_mx_elt);
                res_vec.push(arg_mx_elt);

                let index = filtered_items
                    .iter()
                    .position(|x| *x == arg_mx_elt)
                    .expect("cannot find element");
                filtered_items.remove(index);
            }
            break;
        }
        let arg_mx_elt = filtered_items_values
            .iter()
            .max_by(|x, y| {
                tuple_to_score(x.1, 1.0)
                    .partial_cmp(&tuple_to_score(y.1, 1.0))
                    .unwrap()
            })
            .unwrap()
            .clone();
        let filtered_items_rep: Vec<_> = filtered_items_values.iter().map(|x| x.0).collect();
        std::mem::replace(&mut filtered_items, filtered_items_rep);
        let (a, ucb_t) = arg_mx_elt;
        s.insert(a);
        res_vec.push(a);
        s_ucb_sum += tuple_to_score(ucb_t, 1.0);
        let index = filtered_items
            .iter()
            .position(|x| *x == a)
            .expect("cannot find element");
        filtered_items.remove(index);
    }
    (res_vec, s_ucb_sum)
}

// fn igdt_gen<S, P, N, G>(
//     ground_set: &HashSet<Item>,
//     rho: f64,
//     score_gen: &G,
//     submods: &S,
//     psystem: &P,
//     knap: &N,
//     niter_maybe: Option<usize>,
//     sample_prob: f64,
//     nrounds: usize,
// ) -> (Vec<Item>, f64)
// where
//     S: VecSubmodular,
//     P: PSystemConstraint,
//     N: KnapsackConstraint,
//     G: ScoresGen,
// {
//     let mut omega = ground_set.clone();
//     let p = psystem.p();
//     let niter = if let Some(niter) = niter_maybe {
//         niter
//     } else {
//         p + 1
//     };
//     let mut results: Vec<(Vec<Item>, f64)> = Vec::with_capacity(p + 1);
//     (0..niter).for_each(|_| {
//         let (s1, s1_value) = gdt_gen(
//             &omega,
//             rho,
//             submods,
//             psystem,
//             knap,
//             score_gen,
//             sample_prob,
//             nrounds,
//         );
//         let s1_set = s1.iter().map(Clone::clone).collect();
//         let omega_diff: HashSet<_> = omega.difference(&s1_set).map(Clone::clone).collect();
//         results.push((s1, s1_value));
//         std::mem::replace(&mut omega, omega_diff);
//     });
//     results
//         .iter()
//         .max_by(|x, y| x.1.partial_cmp(&y.1).unwrap())
//         .expect("should be non-empty")
//         .clone()
// }

struct UCBScore<'a> {
    ainv: &'a DMatrix<f64>,
    b: &'a DVector<f64>,
    hparams: &'a HParams,
}

impl<'a> ScoreGen for UCBScore<'a> {
    fn score(&self, s: &HashSet<Item>, x: &DVector<f64>, nrounds: usize) -> f64 {
        ucb_score(s, self.b.len(), nrounds, x, self.ainv, self.b, self.hparams)
    }
}

impl<'a> ScoresGen for UCBScore<'a> {
    fn score_each<S: VecSubmodular>(
        &self,
        item: &Item,
        s: &HashSet<Item>,
        nrounds: usize,
        submods: &S,
    ) -> f64 {
        let ref x = submods.delta_value(item, s);
        (self.ainv * self.b).dot(x)
            + alpha_t(nrounds, self.hparams, submods.dim()) * maha_norm(self.ainv, x)
    }

    fn scores<S: VecSubmodular>(
        &self,
        filtered_items: &Vec<Item>,
        s: &HashSet<Item>,
        nrounds: usize,
        submods: &S,
    ) -> Vec<f64> {
        ucb_scores(
            &filtered_items,
            s,
            self.ainv,
            self.b,
            self.hparams,
            submods,
            nrounds,
        )
    }

    fn score_tuples<S: VecSubmodular>(
        &self,
        filtered_items: &Vec<Item>,
        s: &HashSet<Item>,
        nrounds: usize,
        submods: &S,
    ) -> Vec<(f64, f64)> {
        submods
            .delta_values(filtered_items, s)
            .iter()
            .map(|x| {
                (
                    (self.ainv * self.b).dot(x),
                    alpha_t(nrounds, self.hparams, submods.dim()) * maha_norm(self.ainv, x),
                )
            })
            .collect()
    }
}

trait ScoreGen {
    fn score(&self, s: &HashSet<Item>, x: &DVector<f64>, nrounds: usize) -> f64;
}

trait ScoresGen {
    fn scores<S: VecSubmodular>(
        &self,
        filtered_items: &Vec<Item>,
        s: &HashSet<Item>,
        nrounds: usize,
        submods: &S,
    ) -> Vec<f64>;

    fn score_tuples<S: VecSubmodular>(
        &self,
        filtered_items: &Vec<Item>,
        s: &HashSet<Item>,
        nrounds: usize,
        submods: &S,
    ) -> Vec<(f64, f64)>;
    fn score_each<S: VecSubmodular>(
        &self,
        item: &Item,
        s: &HashSet<Item>,
        nrounds: usize,
        submods: &S,
    ) -> f64;
}

fn ucb_score(
    _s: &HashSet<Item>,
    dim: usize,
    nrounds: usize,
    x: &DVector<f64>,
    ainv: &DMatrix<f64>,
    b: &DVector<f64>,
    hparams: &HParams,
) -> f64 {
    let mu = (ainv * b).dot(x);
    let sigma = alpha_t(nrounds, hparams, dim) * maha_norm(ainv, x);
    mu + sigma
}

fn ucb_score_tuple(
    _s: &HashSet<Item>,
    dim: usize,
    nrounds: usize,
    x: &DVector<f64>,
    ainv: &DMatrix<f64>,
    b: &DVector<f64>,
    hparams: &HParams,
) -> (f64, f64) {
    let mu = (ainv * b).dot(x);
    let sigma = alpha_t(nrounds, hparams, dim) * maha_norm(ainv, x);
    (mu, sigma)
}

fn ucb_scores<S: VecSubmodular>(
    filtered_items: &Vec<Item>,
    s: &HashSet<Item>,
    ainv: &DMatrix<f64>,
    b: &DVector<f64>,
    hparams: &HParams,
    submods: &S,
    nrounds: usize,
) -> Vec<f64> {
    submods
        .delta_values(filtered_items, s)
        .iter()
        .map(|x| {
            (
                (ainv * b).dot(x),
                alpha_t(nrounds, hparams, submods.dim()) * maha_norm(ainv, x),
            )
        })
        .map(|(x, y)| x + y)
        .collect()
}

fn update_params<S: VecSubmodular>(
    ainv: &mut DMatrix<f64>,
    b: &mut DVector<f64>,
    items: &Vec<Item>,
    feedbacks: &Rewards<WithNoise>,
    rewards_noise_free: &Rewards<NoiseFree>,
    submods: &S,
    dinfo: &mut LinStructDebugInfo,
) {
    feedbacks
        .value
        .iter()
        .zip(feature_vecs(items, submods).iter())
        .for_each(|(&r, fvec)| {
            *b += &(fvec * r);
            woodbury(ainv, &fvec);
        });
    dinfo
        .rewards
        .push(rewards_noise_free.value.iter().fold(0.0, |x, y| x + y));
    dinfo.n_selected.push(items.len() as f64);
    dinfo
        .ainvs_flattened
        .push(ainv.iter().map(Clone::clone).collect());
    dinfo.bs_vec.push(b.iter().map(Clone::clone).collect());
}

fn feature_vecs<S: VecSubmodular>(items: &Vec<Item>, submods: &S) -> Vec<DVector<f64>> {
    let n = items.len();
    (0..n)
        .map(|i| {
            let si: HashSet<_> = items[..i].iter().map(Clone::clone).collect();
            let fvec = submods.delta_value(&items[i], &si);
            fvec
        })
        .collect()
}

fn alpha_t(nrounds: usize, hparams: &HParams, dim: usize) -> f64 {
    let nrounds = nrounds as f64;
    let dim = dim as f64;
    hparams.beta
        + hparams.rho1
            * (hparams.rho2 * dim * (1.0 + nrounds).ln() + 1.0 + (1.0 / hparams.delta).ln()).sqrt()
}

pub struct RandomPolicy {
    dinfo: LinStructDebugInfo,
}
impl RandomPolicy {
    pub fn new() -> Self {
        let mut dinfo = LinStructDebugInfo::new();
        dinfo.has_lin_str = false;
        RandomPolicy { dinfo: dinfo }
    }
}

impl<R: Rng, P: PSystemConstraint, K: KnapsackConstraint> LinearKernelCombPolicy<P, K, R>
    for RandomPolicy
{
    fn decide(
        &self,
        ground_set: &HashSet<Item>,
        psystem: &P,
        knapsack: &K,
        rng: &mut R,
    ) -> Vec<Item> {
        let mut res = HashSet::new();
        let mut filtered_items: Vec<_> = ground_set.iter().map(Clone::clone).collect();
        loop {
            let filtered = knapsack.satisfied_elts(&filtered_items, &res);
            std::mem::replace(&mut filtered_items, filtered);

            let filtred = psystem.satisfied_elts(&filtered_items, &res);
            std::mem::replace(&mut filtered_items, filtred);
            if filtered_items.is_empty() {
                break;
            }
            let dist = Uniform::new(0, filtered_items.len());
            let idx = dist.sample(rng);
            let a = filtered_items[idx].clone();
            res.insert(a.clone());
            remove_elt(&mut filtered_items, a.clone());
        }
        res.into_iter().collect()
    }

    fn update(
        &mut self,
        items: &Vec<Item>,
        _feedbacks: &Rewards<WithNoise>,
        rewards_noise_free: &Rewards<NoiseFree>,
        _rng: &mut R,
    ) {
        self.dinfo
            .rewards
            .push(rewards_noise_free.value.iter().fold(0.0, |x, y| x + y));
        self.dinfo.n_selected.push(items.len() as f64);
    }
    fn debug_info(&self) -> LinStructDebugInfo {
        self.dinfo.clone()
    }
}

fn remove_elt(v: &mut Vec<Item>, a: Item) {
    let index = v.iter().position(|x| *x == a).expect("cannot find element");
    v.remove(index);
}

/// set ainv = (a + x x^t)^(-1)
pub(crate) fn woodbury(ainv: &mut DMatrix<f64>, x: &DVector<f64>) {
    let ainvx = ainv as &DMatrix<f64> * x;
    *ainv -= &(outerprod(&ainvx, &ainvx) * (1.0 / (1.0 + ainvx.dot(x))));
}

fn filter_items<P, N>(filtered_items: &mut Vec<Item>, s: &HashSet<Item>, psystem: &P, knapsack: &N)
where
    P: PSystemConstraint,
    N: KnapsackConstraint,
{
    let filtered = knapsack.satisfied_elts(&filtered_items, s);
    std::mem::replace(filtered_items, filtered);

    let filtred = psystem.satisfied_elts(&filtered_items, s);
    std::mem::replace(filtered_items, filtred);
}

#[allow(dead_code)]
fn argmax_element(ucb_w_items: &Vec<(Item, f64)>) -> Option<&(Item, f64)> {
    ucb_w_items
        .iter()
        .max_by(|x, y| x.1.partial_cmp(&y.1).unwrap())
}


==> anc/src/msd_preprocess.rs <==
use crate::utils::{read_bytes, write_bytes};
use itertools::Itertools;
use nalgebra::{DMatrix, DVector};
use std::collections::{HashMap, HashSet};
use std::error::Error;
use std::fs::File;
use std::io::prelude::*;
use std::io::BufReader;

#[allow(dead_code)]
fn split_string_w_tab(line: String) -> (String, String) {
    let v: Vec<_> = line.split("\t").map(|s| s.to_string()).collect();
    (v[0].clone(), v.into_iter().skip(1).join(","))
}

// Download kaggle_visible_evaluation_triplets.txt and
// taste_profile_song_to_tracks.txt from https://www.kaggle.com/c/msdchallenge/
const TRIPLETS_PATH: &'static str = "/path/to/kaggle_visible_evaluation_triplets.txt";
const SONG_TO_TRACK_PATH: &'static str = "/path/to/taste_profile_song_to_tracks.txt";

// Download a sqlite db file from
// http://millionsongdataset.com/sites/default/files/AdditionalFiles/track_metadata.db
// and extract trackid and duration to a csv file.
const DURATION_PATH: &'static str = "/path/to/meta_duration.csv";
// The first 5 lines of the file look like as follows:
// ,track_id,duration
// 0,TRMMMYQ128F932D901,252.05506
// 1,TRMMMKD128F425225D,156.55138
// 2,TRMMMRX128F93187D9,138.97098
// 3,TRMMMCH128F425532C,145.05751
// 4,TRMMMWA128F426B589,514.29832

// Download http://millionsongdataset.com/sites/default/files/lastfm/lastfm_tags.db
// and extract it to a csv file.
const TAGS_PATH: &'static str = "/path/to/lastfm_tags.csv";
// The first 5 lines of the file should look like as folllows:
// tid,tag,val
// TRCCCYE12903CFF0E9,"classic rock",100.0
// TRCCCYE12903CFF0E9,"Progressive rock",100.0
// TRCCCFH12903CEBC70,blues,100.0
// TRCCCFH12903CEBC70,"memphis slim",100.0

// path of cache files
const DURATION_PKL_PATH: &'static str = "./data/msd/meta_duration.pkl";
const MSD_500_USERS: &'static str = "./data/msd/top500_users.pkl";
const MSD_REST_USERS: &'static str = "./data/msd/msd/rest_users.pkl";
const MSD_1K_SONGS: &'static str = "./data/msd/top1k_songs.pkl";
const TAGS_PKL_PATH: &'static str = "./data/lastfm_tags.pkl";
const MSD_ITEM_FEATURES: &'static str = "./data/msd/item_features.pkl";
const MSD_USER_PREFS: &'static str = "./data/msd/user_prefs.pkl";

pub type TrackId = String;
pub type MSDUserId = String;

fn string_to_track_mp() -> Result<HashMap<String, TrackId>, Box<dyn Error>> {
    let buf = BufReader::new(File::open(SONG_TO_TRACK_PATH)?);
    Ok(buf
        .lines()
        .map(|l| l.unwrap())
        .map(|l| {
            let xs: Vec<_> = l.split("\t").map(|x| x.to_string()).collect();
            xs
        })
        .filter(|xs| xs.len() > 1)
        .map(|xs| (xs[0].to_string(), xs[1].to_string()))
        .collect())
}

/// genre for the returned map is knawn.
pub fn load_triplets() -> Result<HashMap<(MSDUserId, TrackId), usize>, Box<dyn Error>> {
    let song_to_track_map = string_to_track_mp()?;
    let song_to_tag = load_song_to_tags()?;
    let pop_tags: HashSet<_> = popular_tags().into_iter().collect();
    let buf = BufReader::new(File::open(TRIPLETS_PATH)?);
    let mut rdr = csv::ReaderBuilder::new()
        .has_headers(false)
        .delimiter(b'\t')
        .from_reader(buf);
    type Record = (String, String, usize);
    let mp = rdr
        .deserialize()
        .map(|res| {
            let rec: Record = res.expect("triplets deser error");
            ((rec.0, rec.1), rec.2)
        })
        .filter(|(k, _v)| song_to_track_map.contains_key(&k.1))
        .map(|((user, song), n)| {
            (
                (
                    user,
                    song_to_track_map.get(&song).expect("key error").clone(),
                ),
                n,
            )
        })
        .filter(|((_user, song), _n)| song_to_tag.contains_key(song))
        .filter(|((_user, song), _n)| {
            song_to_tag
                .get(song)
                .unwrap()
                .iter()
                .filter(|t| pop_tags.contains(t.clone()))
                .count()
                > 1
        })
        .collect();
    Ok(mp)
}

/// Save top 500 users and 1k songs.
#[allow(dead_code)]
fn save_active_500_users_rest_users_and_songs() -> Result<(), Box<dyn Error>> {
    let triples = load_triplets().expect("triplets load error");
    let mut songs_map: HashMap<TrackId, usize> = HashMap::new();
    triples.iter().for_each(|((_user, song), _n)| {
        let song_count = songs_map.entry(song.to_string()).or_insert(0);
        *song_count += 1;
    });
    let mut songs_map: Vec<_> = songs_map.into_iter().collect();
    songs_map.sort_by(|x, y| y.1.partial_cmp(&x.1).unwrap());

    let songs_map: Vec<_> = songs_map.into_iter().map(|x| x).take(1000).collect();
    let songs_map: Vec<_> = songs_map.into_iter().map(|x| x.0).take(1000).collect();
    {
        let bytes = serde_pickle::to_vec(&songs_map, true).expect("pickle error");
        write_bytes(&bytes, MSD_1K_SONGS)?;
    }

    let songs: HashSet<_> = songs_map.into_iter().collect();
    let mut users_map: HashMap<MSDUserId, usize> = HashMap::new();
    triples
        .iter()
        .filter(|((_user, song), _n)| songs.contains(song))
        .for_each(|((user, _song), _n)| {
            let user_count = users_map.entry(user.to_string()).or_insert(0);
            *user_count += 1;
        });

    let mut users_map: Vec<_> = users_map.into_iter().collect();
    users_map.sort_by(|x, y| y.1.partial_cmp(&x.1).unwrap());
    let users_map_500: Vec<_> = users_map.iter().map(|x| x).take(500).collect();
    let users_map_500: Vec<_> = users_map_500
        .into_iter()
        .map(|x| x.0.clone())
        .take(500)
        .collect();
    {
        let bytes = serde_pickle::to_vec(&users_map_500, true).expect("pickle error");
        write_bytes(&bytes, MSD_500_USERS)?;
    }
    let users: Vec<_> = users_map.into_iter().skip(500).map(|x| x.0).collect();
    {
        let bytes = serde_pickle::to_vec(&users, true).expect("pickle error");
        write_bytes(&bytes, MSD_REST_USERS)?;
    }
    Ok(())
}

pub fn load_rest_users() -> Result<Vec<TrackId>, Box<dyn Error>> {
    let bytes = read_bytes(MSD_REST_USERS)?;
    let res = serde_pickle::from_slice(&bytes)?;
    Ok(res)
}

pub fn load_500_users() -> Result<Vec<TrackId>, Box<dyn Error>> {
    let bytes = read_bytes(MSD_500_USERS)?;
    let res = serde_pickle::from_slice(&bytes)?;
    Ok(res)
}

pub fn load_top_1k_songs() -> Result<Vec<TrackId>, Box<dyn Error>> {
    let bytes = read_bytes(MSD_1K_SONGS)?;
    let res = serde_pickle::from_slice(&bytes)?;
    Ok(res)
}

pub fn load_duration_small_map() -> Result<HashMap<TrackId, f64>, Box<dyn Error>> {
    let buf = BufReader::new(File::open(DURATION_PATH)?);
    let mut rdr = csv::ReaderBuilder::new().has_headers(true).from_reader(buf);
    let songs = load_top_1k_songs()?;
    let songs: HashSet<_> = songs.into_iter().collect();
    type Rec = (usize, String, f64);
    let res: HashMap<TrackId, f64> = rdr
        .deserialize()
        .map(|rec| {
            let rec: Rec = rec.expect("deser error");
            (rec.1, rec.2.clone())
        })
        .filter(|x| songs.contains(&x.0))
        .collect();
    Ok(res)
}

#[allow(dead_code)]
fn save_duraton_vec() -> Result<(), Box<dyn Error>> {
    let mp = load_duration_small_map().unwrap();
    let songs = load_top_1k_songs().unwrap();
    let ds: Vec<_> = songs
        .iter()
        .map(|s| mp.get(s).expect("key error").clone())
        .collect();

    let bytes = serde_pickle::to_vec(&ds, true).expect("pickle error");
    write_bytes(&bytes, DURATION_PKL_PATH)?;
    Ok(())
}

pub fn load_duration_vec() -> Result<Vec<f64>, Box<dyn Error>> {
    let bytes = read_bytes(DURATION_PKL_PATH)?;
    let res = serde_pickle::from_slice(&bytes)?;
    Ok(res)
}

/// map to genre_name -> index
pub fn genre_to_id_map() -> HashMap<String, usize> {
    let res = popular_tags()
        .into_iter()
        .enumerate()
        .map(|(i, g)| (g, i))
        .collect();
    res
}

#[allow(dead_code)]
pub fn save_song_to_genres_map() -> Result<(), Box<dyn Error>> {
    let buf = BufReader::new(File::open(TAGS_PATH)?);
    let mut song_to_tags: HashMap<TrackId, HashSet<String>> = HashMap::new();
    let mut rdr = csv::ReaderBuilder::new().has_headers(true).from_reader(buf);
    type Rec = (TrackId, String, f64);
    rdr.deserialize()
        .map(|res| {
            let res: Rec = res.expect("deser error");
            res
        })
        .filter(|x| x.2 > 10.0)
        .for_each(|(track, tag, _)| {
            let tags = song_to_tags.entry(track).or_insert(HashSet::new());
            tags.insert(tag.clone());
        });

    let bytes = serde_pickle::to_vec(&song_to_tags, true).expect("pickle error");
    write_bytes(&bytes, TAGS_PKL_PATH)?;
    Ok(())
}

pub fn load_song_to_tags() -> Result<HashMap<TrackId, HashSet<String>>, Box<dyn Error>> {
    let bytes = read_bytes(TAGS_PKL_PATH)?;
    let res = serde_pickle::from_slice(&bytes)?;
    Ok(res)
}

pub fn popular_tags() -> Vec<String> {
    let tag_count30 = vec![
        ("rock", 85263),
        ("pop", 52089),
        ("alternative", 42871),
        ("indie", 39612),
        ("electronic", 39279),
        ("female vocalists", 37065),
        ("jazz", 25225),
        ("dance", 23225),
        ("alternative rock", 22130),
        ("metal", 21742),
        ("singer-songwriter", 20692),
        ("soul", 19338),
        ("folk", 18906),
        ("indie rock", 18893),
        ("classic rock", 18424),
        ("80s", 17596),
        ("electronica", 17375),
        ("instrumental", 16981),
        ("chillout", 16598),
        ("punk", 16560),
        ("blues", 16136),
        ("british", 15953),
        ("90s", 15862),
        ("Love", 15808),
        ("00s", 15438),
        ("beautiful", 14757),
        ("hard rock", 14539),
        ("oldies", 13900),
        ("Hip-Hop", 13849),
        ("country", 13433),
    ];
    tag_count30.into_iter().map(|x| x.0.to_string()).collect()
}

#[allow(dead_code)]
pub fn tag_count() -> Result<Vec<(String, usize)>, Box<dyn Error>> {
    let m = load_song_to_tags()?;
    let mut counter = HashMap::new();
    m.iter().for_each(|(_, tags_each)| {
        tags_each.iter().for_each(|t| {
            let n = counter.entry(t).or_insert(0);
            *n += 1;
        });
    });
    let mut counter: Vec<_> = counter.into_iter().map(|(s, a)| (s.clone(), a)).collect();
    counter.sort_by(|x, y| y.1.partial_cmp(&x.1).unwrap());
    Ok(counter)
}

pub fn build_g_ij_mat() -> Result<DMatrix<f64>, Box<dyn Error>> {
    let d = 30;
    let mut res: DMatrix<f64> = DMatrix::zeros(1000, d);
    let genre_to_id = genre_to_id_map();
    let songs = load_top_1k_songs()?;
    let tags_map = load_song_to_tags()?;
    let pop_tags: HashSet<_> = popular_tags().iter().map(Clone::clone).collect();
    for i in 0..1000 {
        let genres: HashSet<_> = tags_map
            .get(&songs[i])
            .unwrap()
            .iter()
            .filter(|g| pop_tags.contains(g.clone()))
            .map(Clone::clone)
            .collect();
        genres.iter().for_each(|g| {
            let idx = genre_to_id.get(g).unwrap().clone();
            res[(i, idx)] = 1.0;
        });
    }
    Ok(res)
}

pub fn build_f_ui_gen(users: &Vec<MSDUserId>) -> Result<DMatrix<f64>, Box<dyn Error>> {
    let songs = load_top_1k_songs()?;
    let triples = load_triplets()?;
    let nusers = users.len();
    let mut res: DMatrix<f64> = DMatrix::zeros(nusers, 1000);
    for u_idx in 0..nusers {
        for s_idx in 0..1000 {
            if triples
                .get(&(users[u_idx].clone(), songs[s_idx].clone()))
                .unwrap_or(&0)
                .clone()
                > 1
            {
                res[(u_idx, s_idx)] = 1.0;
            }
        }
    }
    Ok(res)
}

/// This function uses train users for F.
#[allow(dead_code)]
fn save_item_feature_vecs() -> Result<(), Box<dyn Error>> {
    let users = load_rest_users()?;
    let users: Vec<_> = users.into_iter().take(1000).collect();
    let nusers = users.len();
    println!("{}", users.len());
    let nitems = 1000;
    let genre_mat = build_g_ij_mat()?;
    let f_train = build_f_ui_gen(&users).unwrap();
    let ratings: Vec<_> = (0..nitems).map(|i| f_train.column(i).sum()).collect();
    let d = 30;
    let mut res: Vec<Vec<f64>> = (0..nitems)
        .map(|i| {
            let v: Vec<_> = (0..d).map(|j| ratings[i] * genre_mat[(i, j)]).collect();
            let v = DVector::from_vec(v);
            v.iter().map(Clone::clone).collect()
        })
        .collect();
    let norm_facs: Vec<f64> = (0..d)
        .map(|j| {
            (0..nusers)
                .map(|u| {
                    if (0..nitems).any(|i| f_train[(u, i)] * genre_mat[(i, j)] > 0.0) {
                        1.0
                    } else {
                        0.0
                    }
                })
                .sum()
        })
        .collect();
    assert!(norm_facs.iter().all(|x| *x > 0.0));
    for i in 0..nitems {
        for j in 0..d {
            res[i][j] /= norm_facs[j];
        }
    }
    let bytes = serde_pickle::to_vec(&res, true).unwrap();
    write_bytes(&bytes, MSD_ITEM_FEATURES)?;
    Ok(())
}

pub fn load_item_feature_vecs() -> Result<Vec<DVector<f64>>, Box<dyn Error>> {
    let bytes = read_bytes(MSD_ITEM_FEATURES)?;
    let res: Vec<Vec<f64>> = serde_pickle::from_slice(&bytes)?;
    let res: Vec<_> = res.into_iter().map(|v| DVector::from_vec(v)).collect();
    Ok(res)
}

#[allow(dead_code)]
fn save_user_prefs_vecs() -> Result<(), Box<dyn Error>> {
    let users = load_500_users()?;
    // let users: Vec<_> = users.into_iter().take(1000).collect();
    let f_mat = build_f_ui_gen(&users)?;
    let genre_mat = build_g_ij_mat()?;
    let nusers = users.len();
    let d = 30;
    let nitems = 1000;
    let res: Vec<Vec<_>> = (0..nusers)
        .map(|u_idx| {
            let v: Vec<_> = (0..d)
                .map(|j| {
                    (0..nitems)
                        .map(|i| f_mat[(u_idx, i)] * genre_mat[(i, j)])
                        .fold(0.0, |x, y| x + y)
                })
                .collect();
            DVector::from_vec(v)
        })
        .filter(|v| v.sum() > 0.0)
        .map(|v| {
            let v = &v / v.sum();
            v.iter().map(Clone::clone).collect()
        })
        .collect();
    let bytes = serde_pickle::to_vec(&res, true).unwrap();
    write_bytes(&bytes, MSD_USER_PREFS)?;
    Ok(())
}

#[allow(dead_code)]
pub fn load_user_prefs() -> Result<Vec<DVector<f64>>, Box<dyn Error>> {
    let bytes = read_bytes(MSD_USER_PREFS)?;
    let res: Vec<Vec<f64>> = serde_pickle::from_slice(&bytes)?;
    let res: Vec<DVector<f64>> = res.into_iter().map(DVector::from_vec).collect();
    Ok(res)
}

#[cfg(test)]
mod tests {
    use super::*;
    #[test]
    fn save_msd_cache_files() {
        save_song_to_genres_map().unwrap();
        save_active_500_users_rest_users_and_songs().unwrap();
        save_duraton_vec().unwrap();
        save_user_prefs_vecs().unwrap();
        save_item_feature_vecs().unwrap();
    }
}


==> anc/src/psystem.rs <==
use crate::traits::{GenreId, Item, PSystemConstraint};
use csv;
use std::collections::{HashMap, HashSet};
use std::io::BufReader;

type GenError = Box<dyn std::error::Error>;
pub fn read_genre_vec() -> Result<Vec<HashSet<GenreId>>, GenError> {
    let file = std::fs::File::open("./data/ml/ml100k_u.item.csv")?;
    let buf = BufReader::new(file);
    let mut rdr = csv::ReaderBuilder::new()
        .has_headers(false)
        .quoting(false)
        .from_reader(buf);
    let res = rdr
        .deserialize()
        .map(|r| {
            let rec: [i32; 19] = r.expect("deser error");
            rec.iter()
                .enumerate()
                .filter(|x| *x.1 == 1)
                .map(|x| GenreId(x.0))
                .collect()
        })
        .collect();
    Ok(res)
}

pub struct GenrePSystem {
    pub constraint: HashMap<GenreId, usize>,
    pub cardinality_constraint: usize,
    pub genre_vec: Vec<HashSet<GenreId>>,
}

pub(crate) fn count_map(
    genre_vec: &Vec<HashSet<GenreId>>,
    s: &HashSet<Item>,
) -> HashMap<GenreId, usize> {
    let mut s_count_map = HashMap::new();
    s.iter().for_each(|e| {
        genre_vec[e.id].iter().for_each(|g| {
            let n = s_count_map.entry(g.clone()).or_insert(0);
            *n += 1 as usize;
        })
    });
    s_count_map
}

fn satisfies(
    genre_vec: &Vec<HashSet<GenreId>>,
    s: &HashSet<Item>,
    card: usize,
    constraint: &HashMap<GenreId, usize>,
) -> bool {
    let s_count_map = count_map(&genre_vec, s);
    if s.len() <= card {
        s_count_map
            .iter()
            .all(|(g, c)| c <= constraint.get(g).unwrap_or(&0))
    } else {
        false
    }
}

fn satisfied_elts(
    elts: &Vec<Item>,
    genre_vec: &Vec<HashSet<GenreId>>,
    s: &HashSet<Item>,
    card: usize,
    constraint: &HashMap<GenreId, usize>,
) -> Vec<Item> {
    if s.len() + 1 <= card {
        let s_count_map = count_map(genre_vec, s);
        elts.iter()
            .filter(|e| {
                genre_vec[e.id].iter().all(|g| {
                    s_count_map.get(g).unwrap_or(&0) + 1 <= *constraint.get(g).unwrap_or(&0)
                })
            })
            .map(|e| e.clone())
            .collect()
    } else {
        Vec::new()
    }
}

#[allow(dead_code)]
pub fn genre_constraint(constraint: &Vec<(&str, usize)>, card_const: usize) -> GenrePSystem {
    let genre_id_map: HashMap<_, _> = vec![
        ("unknown", 0),
        ("Action", 1),
        ("Adventure", 2),
        ("Animation", 3),
        ("Children's", 4),
        ("Comedy", 5),
        ("Crime", 6),
        ("Documentary", 7),
        ("Drama", 8),
        ("Fantasy", 9),
        ("Film-Noir", 10),
        ("Horror", 11),
        ("Musical", 12),
        ("Mystery", 13),
        ("Romance", 14),
        ("Sci-Fi", 15),
        ("Thriller", 16),
        ("War", 17),
        ("Western", 18),
    ]
    .into_iter()
    .collect();
    let constraint: HashMap<_, _> = constraint
        .iter()
        .map(|(name, limit)| (genre_id_map.get(name).expect("key error"), limit))
        .map(|(id, limit)| (GenreId(*id), *limit))
        .collect();
    GenrePSystem {
        constraint: constraint,
        cardinality_constraint: card_const,
        genre_vec: read_genre_vec().unwrap(),
    }
}

impl GenrePSystem {
    fn is_cardinality_constraint(&self) -> bool {
        if self.constraint.len() == 19 {
            if self
                .constraint
                .iter()
                .all(|(_k, v)| self.cardinality_constraint <= v.clone())
            {
                true
            } else {
                false
            }
        } else {
            false
        }
    }
}

impl PSystemConstraint for GenrePSystem {
    fn p(&self) -> usize {
        // +1 is unnecessary.
        if self.is_cardinality_constraint() {
            1
        } else {
            self.constraint.len()
        }
    }

    fn satisfies(&self, s: &HashSet<Item>) -> bool {
        satisfies(
            &self.genre_vec,
            s,
            self.cardinality_constraint,
            &self.constraint,
        )
    }

    fn satisfied_elts(&self, elts: &Vec<Item>, s: &HashSet<Item>) -> Vec<Item> {
        satisfied_elts(
            elts,
            &self.genre_vec,
            s,
            self.cardinality_constraint,
            &self.constraint,
        )
    }

    fn card_of_feasible(&self) -> usize {
        self.cardinality_constraint
    }
}

pub struct CardConstraint {
    pub card: usize,
}

impl PSystemConstraint for CardConstraint {
    fn p(&self) -> usize {
        1
    }

    fn satisfies(&self, s: &HashSet<Item>) -> bool {
        if s.len() <= self.card {
            true
        } else {
            false
        }
    }

    fn satisfied_elts(&self, elts: &Vec<Item>, s: &HashSet<Item>) -> Vec<Item> {
        if s.len() < self.card {
            elts.clone()
        } else {
            Vec::new()
        }
    }

    fn card_of_feasible(&self) -> usize {
        self.card
    }
}


==> anc/src/scalar_valued_submodular.rs <==
use crate::psystem::read_genre_vec;
use crate::traits::GenreId;
use crate::traits::{Item, Submodular};
use crate::utils::{read_bytes, GenError};
use nalgebra::DVector;
use serde_pickle;
use std::collections::{HashMap, HashSet};

const RATING_MAT_PATH: &'static str = "/path/to/rating/matrix";

pub fn genre_set_to_vec100k(s: &HashSet<GenreId>) -> DVector<f64> {
    let mut res = vec![0.0; 19];
    s.iter().for_each(|g| {
        res[g.0] = 1.0;
    });
    DVector::from_vec(res)
}

#[allow(dead_code, non_upper_case_globals)]
pub const GENRE_MAP_100k: [(&'static str, usize); 19] = [
    ("unknown", 0),
    ("Action", 1),
    ("Adventure", 2),
    ("Animation", 3),
    ("Children's", 4),
    ("Comedy", 5),
    ("Crime", 6),
    ("Documentary", 7),
    ("Drama", 8),
    ("Fantasy", 9),
    ("Film-Noir", 10),
    ("Horror", 11),
    ("Musical", 12),
    ("Mystery", 13),
    ("Romance", 14),
    ("Sci-Fi", 15),
    ("Thriller", 16),
    ("War", 17),
    ("Western", 18),
];

pub fn read_rating_matrix() -> Result<Vec<Vec<f64>>, GenError> {
    let bytes = read_bytes(RATING_MAT_PATH)?;
    let vec = serde_pickle::from_slice(&bytes)?;
    Ok(vec)
}

pub fn movie_vecs() -> Result<Vec<DVector<f64>>, GenError> {
    let mat = read_rating_matrix()?;
    let nusers = 943;
    let nitems = 1682;
    let vecs: Vec<_> = (0..nitems)
        .map(|item_idx| {
            DVector::from_iterator(nusers, (0..nusers).map(|user_idx| mat[user_idx][item_idx]))
        })
        .collect();
    Ok(vecs)
}

pub struct ML100kSubmodular {
    pub lam: f64,
    pub mvecs: Vec<DVector<f64>>,
    pub vec_sum: DVector<f64>,
}

impl ML100kSubmodular {
    pub fn new() -> Self {
        let mvecs = movie_vecs().unwrap();
        let n = mvecs[0].len();
        let mut vec_sum = DVector::zeros(n);
        mvecs.iter().for_each(|v| {
            vec_sum += v;
        });
        ML100kSubmodular {
            lam: 0.95,
            mvecs: mvecs,
            vec_sum: vec_sum,
        }
    }
}

impl Submodular for ML100kSubmodular {
    fn value(&self, s: &HashSet<Item>) -> f64 {
        submod_value(s, &self.vec_sum, self.lam, &self.mvecs)
    }

    fn delta_value(&self, u: &Item, s: &HashSet<Item>) -> f64 {
        delta_value(u, s, &self.vec_sum, self.lam, &self.mvecs)
    }
}

fn submod_value(
    s: &HashSet<Item>,
    vec_sum: &DVector<f64>,
    lam: f64,
    entire_vecs: &Vec<DVector<f64>>,
) -> f64 {
    let n = entire_vecs[0].len();
    let mut vs: DVector<f64> = DVector::zeros(n);
    s.iter().for_each(|i| {
        vs += &entire_vecs[i.id];
    });
    vs.dot(vec_sum) - lam * vs.dot(&vs)
}

fn delta_value(
    u: &Item,
    s: &HashSet<Item>,
    vec_sum: &DVector<f64>,
    lam: f64,
    entire_vecs: &Vec<DVector<f64>>,
) -> f64 {
    let n = entire_vecs[0].len();
    let su = &entire_vecs[u.id];
    let mut s_sum = DVector::zeros(n);
    s.iter().for_each(|x| {
        s_sum += &entire_vecs[x.id];
    });
    su.dot(&vec_sum) - lam * (2.0 * su.dot(&s_sum) + su.dot(su))
}

#[derive(Debug, Clone)]
pub struct ML100kCoverSubmodular {
    pub mvecs: Vec<DVector<f64>>,
    pub fvecs: Vec<DVector<f64>>,
    pub weight: DVector<f64>,
}

impl ML100kCoverSubmodular {
    pub fn new(weight: DVector<f64>) -> Self {
        let mvecs = movie_vecs().unwrap();
        let nusers = mvecs[0].len() as f64;
        let mean_ratings: Vec<_> = mvecs.iter().map(|v| v.sum() / nusers).collect();
        let genres = read_genre_vec().unwrap();
        let genre_vecs: Vec<_> = genres
            .iter()
            .map(|g| genre_set_to_vec100k(g) * (1.0 / (g.len() as f64)))
            .collect();
        let mean_ratings: Vec<_> = mean_ratings
            .iter()
            .map(|r| f64::max(f64::min(*r / 5.0, 1.0), 0.0))
            .collect();
        let fvecs: Vec<_> = mean_ratings
            .iter()
            .zip(genre_vecs.iter())
            .map(|(r, v)| v * *r)
            .collect();
        ML100kCoverSubmodular {
            mvecs: mvecs,
            fvecs: fvecs,
            weight: weight,
        }
    }
}

impl Submodular for ML100kCoverSubmodular {
    fn value(&self, s: &HashSet<Item>) -> f64 {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                1.0 - s
                    .iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        fvec.dot(&self.weight)
    }

    fn delta_values(&self, items: &Vec<Item>, s: &HashSet<Item>) -> Vec<f64> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                s.iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        let fvec = fvec.component_mul(&self.weight);
        items.iter().map(|i| self.fvecs[i.id].dot(&fvec)).collect()
    }

    fn is_monotone(&self) -> bool {
        true
    }
}

#[allow(dead_code)]
fn to_genre_weight_vec(genre_wt: &[(&'static str, f64)]) -> DVector<f64> {
    let gmap: HashMap<_, _> = GENRE_MAP_100k
        .iter()
        .map(|(name, id)| (name.to_string(), id.clone()))
        .collect();
    let mut res = vec![0.0; 19];
    genre_wt.iter().for_each(|(name, wt)| {
        let id = gmap.get(&name.to_string()).expect("key error").clone();
        res[id] = wt.clone();
    });
    DVector::from_vec(res)
}

#[derive(Debug, Clone)]
pub struct ArticleCoverage {
    pub fvecs: Vec<DVector<f64>>,
    pub weight: DVector<f64>,
}

impl ArticleCoverage {
    pub fn new_random(
        _w: &DVector<f64>,
        _p: f64,
        _high1: f64,
        _low1: f64,
        _high2: f64,
        _low2: f64,
        _narts: usize,
    ) -> Self {
        unimplemented!()
    }

    pub fn new_with_fvecs(w: &DVector<f64>, fvecs: &Vec<DVector<f64>>) -> Self {
        Self {
            weight: w.clone(),
            fvecs: fvecs.clone(),
        }
    }
}

impl Submodular for ArticleCoverage {
    fn value(&self, s: &HashSet<Item>) -> f64 {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                1.0 - s
                    .iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        fvec.dot(&self.weight)
    }

    fn delta_values(&self, items: &Vec<Item>, s: &HashSet<Item>) -> Vec<f64> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                s.iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        let fvec = fvec.component_mul(&self.weight);
        items.iter().map(|i| self.fvecs[i.id].dot(&fvec)).collect()
    }

    fn is_monotone(&self) -> bool {
        true
    }
}

#[derive(Clone, Debug)]
pub struct MSDSubmod {
    pub fvecs: Vec<DVector<f64>>,
    pub weight: DVector<f64>,
}

impl MSDSubmod {
    pub fn new(user_pref: &DVector<f64>, fvecs: &Vec<DVector<f64>>) -> Self {
        Self {
            fvecs: fvecs.clone(),
            weight: user_pref.clone(),
        }
    }
}

impl Submodular for MSDSubmod {
    fn is_monotone(&self) -> bool {
        true
    }

    fn value(&self, s: &HashSet<Item>) -> f64 {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                1.0 - s
                    .iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        fvec.dot(&self.weight)
    }

    fn delta_values(&self, items: &Vec<Item>, s: &HashSet<Item>) -> Vec<f64> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                s.iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        let fvec = fvec.component_mul(&self.weight);
        items.iter().map(|i| self.fvecs[i.id].dot(&fvec)).collect()
    }
}


==> anc/src/simulation.rs <==
use crate::base::{AfsmUCBParams, HParams, NoiseFree, Rewards, WithNoise};
use crate::lin_polices::{LinAfsmUCB, LinCGreedy, LinGreedy, RandomPolicy};
use crate::scalar_valued_submodular::{ArticleCoverage, ML100kCoverSubmodular, MSDSubmod};
use crate::traits::{Item, KnapsackConstraint, PSystemConstraint, Submodular};
use crate::traits::{LinearKernelCombPolicy, RewardEnvLinNoCtxt, VecSubmodular};
use nalgebra::DVector;
use rand::distributions::Bernoulli;
use rand::distributions::Distribution;
use rand::rngs::StdRng;
use rand::FromEntropy;
use serde::{Deserialize, Serialize};
use std::collections::{HashMap, HashSet};

#[derive(Clone, Debug, Serialize, Deserialize)]
pub struct LinStructDebugInfo {
    // ith element is the ainv flattened at round i.
    pub ainvs_flattened: Vec<Vec<f64>>,
    // similar to ainvs_flattened.
    pub bs_vec: Vec<Vec<f64>>,
    pub rewards: Vec<f64>,
    // Number of selected items, we use f64 because we may take mean value.
    pub n_selected: Vec<f64>,
    pub true_w: Option<Vec<f64>>,
    pub has_lin_str: bool,
}

impl LinStructDebugInfo {
    pub fn new() -> Self {
        LinStructDebugInfo {
            ainvs_flattened: Vec::new(),
            bs_vec: Vec::new(),
            rewards: Vec::new(),
            n_selected: Vec::new(),
            true_w: None,
            has_lin_str: true,
        }
    }
}

pub fn mean_lin_struct_debug_info(d: usize, dinfos: &[&LinStructDebugInfo]) -> LinStructDebugInfo {
    let nrounds = dinfos[0].rewards.len();
    let n = dinfos.len() as f64;
    let has_lin_str = dinfos[0].has_lin_str;
    let w: Option<Vec<f64>> = {
        let n_w_none = dinfos.iter().filter(|dinfo| dinfo.true_w.is_some()).count();
        if n_w_none == 0 {
            None
        } else {
            Some(
                (dinfos
                    .iter()
                    .filter(|dinfo| dinfo.true_w.is_some())
                    .map(|dinfo| DVector::from_vec(dinfo.true_w.clone().unwrap()))
                    .fold(DVector::zeros(d), |x, y| x + y)
                    / n_w_none as f64)
                    .iter()
                    .map(Clone::clone)
                    .collect(),
            )
        }
    };
    let ainvs_flattened: Vec<Vec<f64>> = if has_lin_str {
        (0..nrounds)
            .map(|i| {
                (dinfos
                    .iter()
                    .map(|info| DVector::from_vec(info.ainvs_flattened[i].clone()))
                    .fold(DVector::zeros(d * d), |x, y| x + y)
                    / n)
                    .iter()
                    .map(Clone::clone)
                    .collect()
            })
            .collect()
    } else {
        dinfos[0].ainvs_flattened.clone()
    };
    let bs_vec: Vec<Vec<f64>> = if has_lin_str {
        (0..nrounds)
            .map(|i| {
                (dinfos
                    .iter()
                    .map(|info| DVector::from_vec(info.bs_vec[i].clone()))
                    .fold(DVector::zeros(d), |x, y| x + y)
                    / n)
                    .iter()
                    .map(Clone::clone)
                    .collect()
            })
            .collect()
    } else {
        dinfos[0].bs_vec.clone()
    };

    let rewards = dinfos
        .iter()
        .map(|info| DVector::from_vec(info.rewards.clone()))
        .fold(DVector::zeros(nrounds), |x, y| x + y)
        / n;
    let rewards: Vec<_> = rewards.iter().map(Clone::clone).collect();
    let n_selected = dinfos
        .iter()
        .map(|info| DVector::from_vec(info.n_selected.clone()))
        .fold(DVector::zeros(nrounds), |x, y| x + y)
        / n;
    let n_selected: Vec<_> = n_selected.iter().map(Clone::clone).collect();
    LinStructDebugInfo {
        ainvs_flattened: ainvs_flattened,
        bs_vec: bs_vec,
        rewards: rewards,
        n_selected: n_selected,
        true_w: w,
        has_lin_str: has_lin_str,
    }
}

pub fn mean_lin_debug_infos(dinfos: &[LinDebugInfos]) -> LinDebugInfos {
    let keys: Vec<_> = dinfos[0].keys().collect();
    let dim = dinfos[0].get("greedy").unwrap().bs_vec[0].len();
    // assert_eq!(dim, 19);
    keys.into_iter()
        .map(|key| {
            let v: Vec<_> = dinfos
                .iter()
                .map(|d_map| d_map.get(key).expect("key error"))
                .collect();
            (key.clone(), mean_lin_struct_debug_info(dim, &v))
        })
        .collect()
}

pub fn run_linear_policies_for_one_env_and_take_mean<R, S, K, P, V>(
    nitems: usize,
    submods: &V,
    reward_env: R,
    ntimes: usize,
    rounds: usize,
    knapsack: &K,
    hparams: &HParams,
    hparam_dict: &HashMap<&'static str, HParams>,
    det_afsm_params: &AfsmUCBParams,
    // ran_fparams: &AfsmUCBParams,
    psystem: &P,
) -> LinDebugInfos
where
    V: VecSubmodular + Clone + Sync,
    S: Submodular + Clone,
    R: RewardEnvLinNoCtxt<S> + Sync + Clone,
    K: KnapsackConstraint + Sync,
    P: PSystemConstraint + Sync,
{
    let envs: Vec<_> = (0..ntimes).map(|_| reward_env.clone()).collect();
    let dinfos = run_linear_policies(
        nitems,
        submods,
        &envs,
        rounds,
        knapsack,
        hparams,
        hparam_dict,
        det_afsm_params,
        // ran_fparams,
        psystem,
    );
    mean_lin_debug_infos(&dinfos)
}

pub type LinDebugInfos = HashMap<String, LinStructDebugInfo>;

pub fn run_linear_policies<R, S, P, K, V>(
    nitems: usize,
    submods: &V,
    reward_envs: &Vec<R>,
    // ntimes: usize,
    rounds: usize,
    knapsack: &K,
    hparams: &HParams,
    hparam_dict: &HashMap<&'static str, HParams>,
    det_afsm_params: &AfsmUCBParams,
    // ran_fparams: &AfsmUCBParams,
    psystem: &P,
) -> Vec<LinDebugInfos>
where
    S: Submodular + Clone,
    V: VecSubmodular + Clone + Sync,
    R: RewardEnvLinNoCtxt<S> + Sync,
    P: PSystemConstraint + Sync,
    K: KnapsackConstraint + Sync,
{
    let ntimes = reward_envs.len();
    (0..ntimes)
        .map(|i| {
            let policies = linear_kernel_policies(
                submods,
                hparams,
                hparam_dict,
                det_afsm_params,
                // ran_fparams,
            );
            let mut res = run_linear_policies_each(
                nitems,
                &reward_envs[i],
                policies,
                rounds,
                knapsack,
                psystem,
            );
            res.iter_mut().for_each(|(_name, info)| {
                info.true_w = Some(reward_envs[i].w().iter().map(Clone::clone).collect());
            });
            res
        })
        .collect()
}

pub fn run_linear_policies_with_knapsacks<R, S, P, K, V>(
    nitems: usize,
    submods: &V,
    reward_envs: &Vec<R>,
    rounds: usize,
    knapsacks: &Vec<K>,
    hparams: &HParams,
    hparam_dict: &HashMap<&'static str, HParams>,
    det_afsm_params: &AfsmUCBParams,
    psystem: &P,
) -> Vec<LinDebugInfos>
where
    S: Submodular + Clone,
    V: VecSubmodular + Clone + Sync,
    R: RewardEnvLinNoCtxt<S> + Sync,
    P: PSystemConstraint + Sync,
    K: KnapsackConstraint + Sync,
{
    let ntimes = reward_envs.len();
    assert_eq!(ntimes, knapsacks.len());
    (0..ntimes)
        .map(|i| {
            let policies = linear_kernel_policies(submods, hparams, hparam_dict, det_afsm_params);
            let mut res = run_linear_policies_each(
                nitems,
                &reward_envs[i],
                policies,
                rounds,
                &knapsacks[i],
                psystem,
            );
            res.iter_mut().for_each(|(_name, info)| {
                info.true_w = Some(reward_envs[i].w().iter().map(Clone::clone).collect());
            });
            res
        })
        .collect()
}

#[derive(Clone, Debug)]
pub struct SubmodBernReward<S: Submodular> {
    submod: S,
    w: DVector<f64>,
    noise_free: bool,
}

impl SubmodBernReward<ML100kCoverSubmodular> {
    pub fn new_ml100k_cover(w: DVector<f64>) -> SubmodBernReward<ML100kCoverSubmodular> {
        let submod = ML100kCoverSubmodular::new(w.clone());
        SubmodBernReward {
            submod: submod,
            w: w,
            noise_free: false,
        }
    }

    pub fn new_ml100k_cover_noise_free(w: DVector<f64>) -> SubmodBernReward<ML100kCoverSubmodular> {
        let submod = ML100kCoverSubmodular::new(w.clone());
        SubmodBernReward {
            submod: submod,
            w: w,
            noise_free: true,
        }
    }
}

impl SubmodBernReward<ArticleCoverage> {
    pub fn new_article_coverage_with_fvecs(w: &DVector<f64>, fvecs: &Vec<DVector<f64>>) -> Self {
        let submod = ArticleCoverage::new_with_fvecs(w, fvecs);
        SubmodBernReward {
            submod: submod,
            w: w.clone(),
            noise_free: false,
        }
    }
}

impl SubmodBernReward<MSDSubmod> {
    pub fn new_msd_cover(user_pref: &DVector<f64>, fvecs: &Vec<DVector<f64>>) -> Self {
        let submod = MSDSubmod::new(user_pref, fvecs);
        let w = submod.weight.clone();
        SubmodBernReward {
            submod: submod,
            w: w,
            noise_free: false,
        }
    }
}

impl<S: Submodular + Clone> SubmodBernReward<S> {
    fn feedbacks_gen(&self, items: &Vec<Item>, noise_free: bool) -> Vec<f64> {
        let mut rng = StdRng::from_entropy();
        items
            .iter()
            .enumerate()
            .map(|(i, x)| {
                let s: HashSet<_> = items[..i].iter().map(Clone::clone).collect();
                let p = self.submod.delta_value(x, &s);
                assert!(p <= 1.0);
                let p = p.max(0.0).min(1.0);
                if noise_free {
                    return p;
                }
                let dist = Bernoulli::new(p);
                if dist.sample(&mut rng) {
                    1.0
                } else {
                    0.0
                }
            })
            .collect()
    }
}

impl<S: Submodular + Clone> RewardEnvLinNoCtxt<S> for SubmodBernReward<S> {
    fn feedbacks(&self, items: &Vec<Item>) -> Rewards<WithNoise> {
        Rewards::<WithNoise>::new(self.feedbacks_gen(items, self.noise_free))
    }

    fn rewards_noise_free(&self, items: &Vec<Item>) -> Rewards<NoiseFree> {
        Rewards::<NoiseFree>::new(self.feedbacks_gen(items, true))
    }

    fn w(&self) -> DVector<f64> {
        self.w.clone()
    }

    fn submodular(&self) -> S {
        self.submod.clone()
    }
}

pub fn env_rewards<S: Submodular>(submod: &S, items: &Vec<Item>) -> Vec<f64> {
    let mut rng = StdRng::from_entropy();
    items
        .iter()
        .enumerate()
        .map(|(i, x)| {
            let s: HashSet<_> = items[..i].iter().map(Clone::clone).collect();
            let p = submod.delta_value(x, &s);
            assert!(p <= 1.0);
            let p = p.max(0.0).min(1.0);
            let dist = Bernoulli::new(p);
            if dist.sample(&mut rng) {
                1.0
            } else {
                0.0
            }
        })
        .collect()
}

pub(crate) fn run_linear_policies_each<'a, R, S, P, K>(
    nitems: usize,
    env_reward: &R,
    mut policies: HashMap<String, Box<dyn LinearKernelCombPolicy<P, K, StdRng> + 'a>>,
    rounds: usize,
    knapsack: &K,
    psystem: &P,
) -> HashMap<String, LinStructDebugInfo>
where
    R: RewardEnvLinNoCtxt<S>,
    S: Submodular,
    P: PSystemConstraint,
    K: KnapsackConstraint,
{
    let debug = true;
    // let knapsack = CostConstraint::new(knapsack_denom);
    // let nitems = 1682;
    let ground_set: HashSet<_> = (0..nitems).into_iter().map(Item::new).collect();
    let mut rng = StdRng::from_entropy();
    policies
        .iter_mut()
        .map(|(name, policy)| {
            (0..rounds).for_each(|t| {
                let items = policy.decide(&ground_set, &psystem, &knapsack, &mut rng);
                let items_set: HashSet<_> = items.iter().map(Clone::clone).collect();
                assert!(psystem.satisfies(&items_set));
                assert!(knapsack.satisfies(&items_set));
                let feedbacks = env_reward.feedbacks(&items);
                let rewards_noise_free = env_reward.rewards_noise_free(&items);
                if debug {
                    println!(
                        "round: {}, vec dist: {}",
                        t,
                        policy.vec_dist(&env_reward.w())
                    );
                }
                policy.update(&items, &feedbacks, &rewards_noise_free, &mut rng);
            });
            (name.clone(), policy.debug_info())
        })
        .collect()
}

pub fn linear_kernel_policies<'a, P, K, S: 'a>(
    vec_submod: &S,
    hparams: &HParams,
    _hparam_dict: &HashMap<&'static str, HParams>,
    dafsm_params: &AfsmUCBParams,
    // rafsm_params: &AfsmUCBParams,
) -> HashMap<String, Box<dyn LinearKernelCombPolicy<P, K, StdRng> + 'a>>
where
    // R: RewardEnvLinNoCtxt<S>,
    S: VecSubmodular + Clone + Sync,
    P: PSystemConstraint + Sync,
    K: KnapsackConstraint + Sync,
{
    let mut res: HashMap<String, Box<dyn LinearKernelCombPolicy<P, K, StdRng>>> = HashMap::new();
    let submods = vec_submod;
    let lam = hparams.lam;

    // random
    res.insert("random".to_string(), Box::new(RandomPolicy::new()));

    // greedy
    res.insert(
        "greedy".to_string(),
        Box::new(LinGreedy::new(submods.clone(), lam, hparams)),
    );

    // cgreedy
    res.insert(
        "cgreedy".to_string(),
        Box::new(LinCGreedy::new(submods.clone(), lam, hparams)),
    );

    // afsm
    res.insert(
        "afsm".to_string(),
        Box::new(LinAfsmUCB::new(submods.clone(), lam, hparams, dafsm_params)),
    );
    res
}


==> anc/src/submodular.rs <==
use crate::msd_preprocess;
use crate::scalar_valued_submodular::{ArticleCoverage, ML100kCoverSubmodular, MSDSubmod};
use crate::traits::Item;
use crate::traits::VecSubmodular;
use crate::utils::rand_uniform_vec;
use nalgebra::DVector;
use std::collections::HashSet;

impl VecSubmodular for MSDSubmod {
    fn value(&self, s: &HashSet<Item>) -> DVector<f64> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                1.0 - s
                    .iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        fvec
    }

    fn dim(&self) -> usize {
        let g_len = self.fvecs[0].len();
        g_len
    }

    fn new_with_rand_coeffs(_dim: usize, _nitems: usize) -> Self {
        let w = rand_uniform_vec(30, 0.0, 1.0);
        let fvecs = msd_preprocess::load_item_feature_vecs().unwrap();
        MSDSubmod {
            fvecs: fvecs,
            weight: w,
        }
    }

    fn delta_value(&self, u: &Item, s: &HashSet<Item>) -> DVector<f64> {
        let items = vec![u.clone()];
        self.delta_values(&items, s)[0].clone()
    }

    fn delta_values(&self, items: &Vec<Item>, s: &HashSet<Item>) -> Vec<DVector<f64>> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                s.iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        items
            .iter()
            .map(|i| self.fvecs[i.id].component_mul(&fvec))
            .collect()
    }
}

impl VecSubmodular for ML100kCoverSubmodular {
    fn value(&self, s: &HashSet<Item>) -> DVector<f64> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                1.0 - s
                    .iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        fvec
    }

    fn dim(&self) -> usize {
        19
    }

    fn new_with_rand_coeffs(_dim: usize, _nitems: usize) -> Self {
        let w = rand_uniform_vec(19, 0.0, 1.0);
        ML100kCoverSubmodular::new(w)
    }

    fn delta_value(&self, u: &Item, s: &HashSet<Item>) -> DVector<f64> {
        let items = vec![u.clone()];
        self.delta_values(&items, s)[0].clone()
    }

    fn delta_values(&self, items: &Vec<Item>, s: &HashSet<Item>) -> Vec<DVector<f64>> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                s.iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        items
            .iter()
            .map(|i| self.fvecs[i.id].component_mul(&fvec))
            .collect()
    }
}

impl VecSubmodular for ArticleCoverage {
    fn value(&self, s: &HashSet<Item>) -> DVector<f64> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                1.0 - s
                    .iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        fvec
    }

    fn new_with_rand_coeffs(dim: usize, nitems: usize) -> Self {
        let w = rand_uniform_vec(dim, 0.1, 1.0);
        ArticleCoverage::new_random(&w, 0.1, 1.0, 0.0, 1.0, 0.0, nitems)
    }

    fn dim(&self) -> usize {
        self.weight.len()
    }

    fn delta_value(&self, u: &Item, s: &HashSet<Item>) -> DVector<f64> {
        let items = vec![u.clone()];
        self.delta_values(&items, s)[0].clone()
    }

    fn delta_values(&self, items: &Vec<Item>, s: &HashSet<Item>) -> Vec<DVector<f64>> {
        let g_len = self.fvecs[0].len();
        let fvec: Vec<_> = (0..g_len)
            .map(|g| {
                s.iter()
                    .map(|i| 1.0 - self.fvecs[i.id][g])
                    .fold(1.0, |x, y| x * y)
            })
            .collect();
        let fvec = DVector::from_vec(fvec);
        items
            .iter()
            .map(|i| self.fvecs[i.id].component_mul(&fvec))
            .collect()
    }
}


==> anc/src/traits.rs <==
use crate::base::{Context, GpContext, NoiseFree, Rewards, WithNoise};
use crate::simulation::LinStructDebugInfo;
use nalgebra::DVector;
use rand::Rng;
use std::collections::HashSet;

pub trait VecSubmodular {
    fn value(&self, s: &HashSet<Item>) -> DVector<f64>;
    fn delta_value(&self, u: &Item, s: &HashSet<Item>) -> DVector<f64> {
        let mut s1 = s.clone();
        s1.insert(u.clone());
        self.value(&s1) - self.value(s)
    }
    fn delta_values(&self, items: &Vec<Item>, s: &HashSet<Item>) -> Vec<DVector<f64>> {
        items.iter().map(|u| self.delta_value(u, s)).collect()
    }
    fn is_monotone(&self) -> bool {
        // Default implimentation
        false
    }
    fn dim(&self) -> usize;

    fn new_with_rand_coeffs(dim: usize, nitems: usize) -> Self;
}

pub trait Kernel {
    fn value(&self, x1: &GpContext, x2: &GpContext) -> f64;
    fn gamma(&self, t: usize) -> f64;
}

pub trait Policy {
    fn decide<R: Rng>(&self, context: &Context, items: &Vec<Item>, rng: &mut R) -> usize;
    fn update<R: Rng>(&mut self, context: &Context, i: &Item, reward: f64, rng: &mut R);
}

pub trait CombPolicy<P: PSystemConstraint, N: KnapsackConstraint, R: Rng> {
    fn decide(
        &self,
        context: &Context,
        ground_set: &HashSet<Item>,
        psystem: &P,
        knsapsack: &N,
        rng: &mut R,
    ) -> Vec<Item>;

    fn update(
        &mut self,
        context: &Context,
        selected_items: &Vec<Item>,
        rewards: &Vec<f64>,
        rng: &mut R,
    );
}

/// Linear kernel no context
pub trait LinearKernelCombPolicy<P: PSystemConstraint, K: KnapsackConstraint, R: Rng> {
    fn decide(&self, items: &HashSet<Item>, psystem: &P, knapsack: &K, rng: &mut R) -> Vec<Item>;
    fn update(
        &mut self,
        items: &Vec<Item>,
        feedbacks: &Rewards<WithNoise>,
        // To compute reward.
        rewards_noise_free: &Rewards<NoiseFree>,
        rng: &mut R,
    );
    // for debugging
    fn vec_dist(&self, _w: &DVector<f64>) -> f64 {
        std::f64::NAN
    }
    fn debug_info(&self) -> LinStructDebugInfo;
}

pub trait RewardEnvironment {
    fn rewards(&self, context: &Context, items: &Vec<Item>) -> Vec<f64>;
}

pub trait RewardEnvLinNoCtxt<S: Submodular> {
    fn feedbacks(&self, items: &Vec<Item>) -> Rewards<WithNoise>;
    fn rewards_noise_free(&self, items: &Vec<Item>) -> Rewards<NoiseFree>;
    fn w(&self) -> DVector<f64>;
    fn submodular(&self) -> S;
}

macro_rules! define_id {
    ($name:ident) => {
        #[derive(Debug, Clone, Copy, PartialEq, Eq, Hash)]
        pub struct $name(pub usize);
    };
}

define_id!(GenreId);
#[derive(Debug, Copy, Clone, PartialEq, Eq, Hash)]
pub struct Item {
    pub id: usize,
}

impl Item {
    pub fn new(id: usize) -> Self {
        Self { id: id }
    }
}

pub trait PSystemConstraint {
    fn p(&self) -> usize;
    /// return vec[e for e in elts if self.satisfied({e} | s)]
    fn satisfied_elts(&self, elts: &Vec<Item>, s: &HashSet<Item>) -> Vec<Item>;
    fn satisfies(&self, s: &HashSet<Item>) -> bool;
    fn card_of_feasible(&self) -> usize;
}

pub trait KnapsackConstraint {
    // fn new(knapsack_denom: f64) -> Self;
    fn elm_value(&self, e: &Item) -> f64;
    fn set_value(&self, s: &HashSet<Item>) -> f64 {
        s.iter().map(|e| self.elm_value(e)).sum::<f64>()
    }
    /// return vec[e for e in elts if self.satisfied({e} | s)]
    fn satisfied_elts(&self, elts: &Vec<Item>, s: &HashSet<Item>) -> Vec<Item> {
        let s_cost: f64 = s.iter().map(|x| self.elm_value(x)).sum();
        elts.iter()
            .filter(|e| self.elm_value(e) + s_cost <= 1.0)
            .map(Clone::clone)
            .collect()
    }
    fn satisfies(&self, s: &HashSet<Item>) -> bool {
        s.iter().map(|e| self.elm_value(e)).sum::<f64>() <= 1.0
    }
}

pub trait Submodular {
    fn value(&self, s: &HashSet<Item>) -> f64;
    fn delta_value(&self, u: &Item, s: &HashSet<Item>) -> f64 {
        let mut s1 = s.clone();
        s1.insert(u.clone());
        self.value(&s1) - self.value(s)
    }

    fn delta_values(&self, items: &Vec<Item>, s: &HashSet<Item>) -> Vec<f64> {
        items.iter().map(|u| self.delta_value(u, s)).collect()
    }
    fn is_monotone(&self) -> bool {
        // Default implimentation
        false
    }
}


==> anc/src/utils.rs <==
use nalgebra::{DMatrix, DVector};
use rand::distributions::{Distribution, Uniform};
use rand::rngs::StdRng;
use rand::FromEntropy;
use std::fs::File;
use std::io::prelude::*;
use std::io::{BufReader, BufWriter};

pub type GenError = Box<dyn std::error::Error>;

pub fn rand_uniform_vec(n: usize, beg: f64, end: f64) -> DVector<f64> {
    let dist = Uniform::new(beg, end);
    let mut rng = StdRng::from_entropy();
    let v: Vec<_> = (0..n).map(|_| dist.sample(&mut rng)).collect();
    DVector::from_vec(v)
}

pub fn generate_w_gen(
    m: usize,
    n_uninterested: usize,
    ibeg: f64,
    iend: f64,
    ui_beg: f64,
    ui_end: f64,
) -> DVector<f64> {
    let mut rng = StdRng::from_entropy();
    let mut w = rand_uniform_vec(m, ibeg, iend);
    let un_interested_idcs = random_indices(m, n_uninterested);
    let dist = Uniform::new(ui_beg, ui_end);
    for i in un_interested_idcs {
        w[i] = dist.sample(&mut rng);
    }
    w
}

pub(crate) fn maha_norm(ainv: &DMatrix<f64>, x: &DVector<f64>) -> f64 {
    let y = ainv * x;
    y.dot(x).sqrt()
}

#[allow(dead_code)]
pub(crate) fn cmp_fn<T>(f: impl Fn(&T) -> f64) -> impl FnMut(&T, &T) -> std::cmp::Ordering {
    move |a, b| f(a).partial_cmp(&f(b)).unwrap()
}

pub(crate) fn outerprod(x: &DVector<f64>, y: &DVector<f64>) -> DMatrix<f64> {
    x * &y.transpose()
}

/// Let M = [[A, b], [b^T, c]], using Schur, this returns components of v^T * M^(-1)
pub fn schur_formula_left_mul(
    ainv: &DMatrix<f64>,
    b: &DVector<f64>,
    c: f64,
    v: &DVector<f64>,
) -> (DVector<f64>, f64) {
    let n = v.len() - 1;
    let ainv_b = ainv * b;
    let s = c - ainv_b.dot(b);
    let x = v.rows(0, n);
    let y = v[n];
    let xbeta = ainv_b.dot(&x);
    let ainv_x = ainv * &x;
    (ainv_x + ((xbeta - y) / s) * ainv_b, (-xbeta + y) / s)
}

pub fn update_inverse_mat(ainv: &mut DMatrix<f64>, b: &DVector<f64>, c: f64) {
    let n = b.len();
    let ainv_b = (ainv as &DMatrix<f64>) * b;
    let s = c - ainv_b.dot(b);
    let kron = outerprod(&ainv_b, &ainv_b);

    *ainv += &(kron * (1.0 / s));
    ainv.resize_mut(n + 1, n + 1, 0.0);
    let x = ainv_b * (1.0 / s);
    for (i, a) in x.iter().enumerate() {
        ainv[(n, i)] = -a;
        ainv[(i, n)] = -a;
    }
    ainv[(n, n)] = 1.0 / s;
}

pub fn random_indices(n: usize, l: usize) -> Vec<usize> {
    let mut rng = StdRng::from_entropy();
    let mut s: Vec<_> = (0..n).collect();
    let mut res = Vec::new();
    for _ in 0..l {
        let dist = Uniform::new(0, s.len());
        let idx = dist.sample(&mut rng);
        let a = s[idx];
        s.remove(idx);
        res.push(a);
    }
    res
}

pub fn write_bytes(bytes: &[u8], f: &str) -> Result<(), GenError> {
    let file = File::create(f)?;
    let mut file = BufWriter::new(file);
    file.write_all(bytes)?;
    file.flush()?;
    Ok(())
}

pub fn read_bytes(fname: &str) -> Result<Vec<u8>, GenError> {
    let binary_file = File::open(fname)?;
    let mut v = Vec::new();
    let mut rdr = BufReader::new(binary_file);
    rdr.read_to_end(&mut v)?;
    Ok(v)
}

